Engineering Benchmarks for Planning: the Domains Used in the Deterministic Part of IPC-4

In a field of research about general reasoning mechanisms, it is essential to have appropriate benchmarks. Ideally, the benchmarks should reflect possible applications of the developed technology. In AI Planning, researchers more and more tend to draw their testing examples from the benchmark collections used in the International Planning Competition (IPC). In the organization of (the deterministic part of) the fourth IPC, IPC-4, the authors therefore invested significant effort to create a useful set of benchmarks. They come from five different (potential) real-world applications of planning: airport ground traffic control, oil derivative transportation in pipeline networks, model-checking safety properties, power supply restoration, and UMTS call setup. Adapting and preparing such an application for use as a benchmark in the IPC involves, at the time, inevitable (often drastic) simplifications, as well as careful choice between, and engineering of, domain encodings. For the first time in the IPC, we used compilations to formulate complex domain features in simple languages such as STRIPS, rather than just dropping the more interesting problem constraints in the simpler language subsets. The article explains and discusses the five application domains and their adaptation to form the PDDL test suites used in IPC-4. We summarize known theoretical results on structural properties of the domains, regarding their computational complexity and provable properties of their topology under the h+ function (an idealized version of the relaxed plan heuristic). We present new (empirical) results illuminating properties such as the quality of the most wide-spread heuristic functions (planning graph, serial planning graph, and relaxed plan), the growth of propositional representations over instance size, and the number of actions available to achieve each fact; we discuss these data in conjunction with the best results achieved by the different kinds of planners participating in IPC-4.

==> JAIR/Metric-FF/expressions.c <==


/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/




/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */








/***********************************************************************
 * File: expressions.c
 * Description: functions for handling numerical expressions
 *
 *              - general utilities:
 *                comparisons between numbers etc.
 *
 *              - LNF compilation:
 *                normalization of expressions
 *                translation of subtractions
 *
 *              - LNF post-processing:
 *                summarization of effects
 *                encoding of non-minimal LNFs
 *
 * Author: Joerg Hoffmann 2001
 *
 *********************************************************************/ 








#include "ff.h"

#include "output.h"
#include "memory.h"

#include "expressions.h"















/*******************************************************
 * SIMPLE UTILITIES
 *******************************************************/
















Bool number_comparison_holds( Comparator c, float l, float r )

{

  switch ( c ) {
  case LE:
    if ( l < r ) return TRUE;
    break;
  case LEQ:
    if ( l <= r ) return TRUE;
    break;
  case EQ:
    if ( l == r ) return TRUE;
    break;
  case GEQ:
    if ( l >= r ) return TRUE;
    break;
  case GE:
    if ( l > r ) return TRUE;
    break;
  case IGUAL:
    /* technical for non-required fluents
     */
    return TRUE;
  default:
    printf("\n\nillegal comparator %d in number comp holds", c);
    exit( 1 );
  }

  return FALSE;

}





















/*******************************************************
 * MACHINERY FOR LNF TRANSFORMATION!!!!!!
 *******************************************************/
























Bool transform_to_LNF( void )

{

  if ( !is_linear_task() ) {
    return FALSE;
  }

  normalize_expressions();
  if ( gcmd_line.display_info == 121 ) {
    printf("\n\nnormalized expressions representation is:\n\n");
    print_lnf_representation();
  }

  translate_subtractions();
  if ( gcmd_line.display_info == 122 ) {
    printf("\n\nLNF : translated subtractions representation is:\n\n");
    print_lnf_representation();
  }

  /* LNF computed. start post-processing.
   */

  /* do same-cond effects etc. summarization here so as to have
   * as tight as possible an encoded LNF representation.
   */
  summarize_effects();
  if ( gcmd_line.display_info == 123 ) {
    printf("\n\nLNF - summarized effects representation is:\n\n");
    print_lnf_representation();
  }

  encode_lfns_as_artificial_fluents();
  /* optimization is translated into minimizing
   * effect costs... here, determine the cost that
   * each effect has.
   *
   * returns TRUE if a non-trivial optimization expression
   * could be established.
   */
  if ( setup_effect_costs() ) {
    if ( gcmd_line.display_info ) {
      printf("\nmetric established (normalized to minimize): ");
      print_LnfExpNode( &glnf_metric );
    }
    goptimization_established = TRUE;
  }
  if ( gcmd_line.display_info == 124 ) {
    printf("\n\nencoded LNF representation is:\n\n");
    print_lnf_representation();
  }

  return TRUE;

}



/* simple syntax check
 */
Bool is_linear_task( void )

{

  Action *a;
  ActionEffect *e;
  int i, j;

  for ( a = gactions; a; a = a->next ) {
    /* preconds
     */
    for ( i = 0; i < a->num_numeric_preconds; i++ ) {
      if ( !is_linear_expression( a->numeric_preconds_lh[i] ) ) {
	return FALSE;
      }
      if ( !is_linear_expression( a->numeric_preconds_rh[i] ) ) {
	return FALSE;
      }
    }

    /* effects
     */
    for ( i = 0; i < a->num_effects; i++ ) {
      e = &(a->effects[i]);
      for ( j = 0; j < e->num_numeric_conditions; j++ ) {
	if ( !is_linear_expression( e->numeric_conditions_lh[j] ) ) {
	  return FALSE;
	}
	if ( !is_linear_expression( e->numeric_conditions_rh[j] ) ) {
	  return FALSE;
	}
      }

      if ( e->illegal ) {
	/* we don't care whether that one's ok or not-
	 * it won't be applied anyway.
	 */
	continue;
      }

      for ( j = 0; j < e->num_numeric_effects; j++ ) {
	if ( e->numeric_effects_neft[j] != INCREASE &&
	     e->numeric_effects_neft[j] != DECREASE &&
	     e->numeric_effects_neft[j] != ASSIGN ) {
	  return FALSE;
	}
	if ( !is_linear_expression( e->numeric_effects_rh[j] ) ) {
	  return FALSE;
	}
      }
    }
  }

  /* goal condition also...
   */
  for ( i = 0; i < gnum_numeric_goal; i++ ) {
    if ( !is_linear_expression( gnumeric_goal_lh[i] ) ) {
      return FALSE;
    }
    if ( !is_linear_expression( gnumeric_goal_rh[i] ) ) {
      return FALSE;
    }
  }

  if ( gmetric != NULL ) {
    if ( !is_linear_expression( gmetric ) ) {
      if ( gcmd_line.display_info ) {
	printf("\nwarning: metric is no linear expression. defaulting to plan length.");
      }
      free_ExpNode( gmetric );
      gmetric = NULL;      
    }
  }

  return TRUE;

}



Bool is_linear_expression( ExpNode *n )

{

  switch ( n->connective ) {
  case MU:
    if ( !is_linear_expression( n->leftson ) ||
	 !is_linear_expression( n->rightson ) ) {
      return FALSE;
    }
    if ( n->leftson->connective != NUMBER &&
	 n->rightson->connective != NUMBER ) {
      return FALSE;
    }
    break;
  case DI:
    if ( !is_linear_expression( n->leftson ) ||
	 n->rightson->connective != NUMBER ) {
      return FALSE;
    }
    break;
  case AD:
  case SU:
    if ( !is_linear_expression( n->leftson ) ||
	 !is_linear_expression( n->rightson ) ) {
      return FALSE;
    }
    break;
  case MINUS:
    if ( !is_linear_expression( n->son ) ) {
      return FALSE;
    }
    break;
  case NUMBER:
  case FHEAD:
    break;
  default:
    printf("\n\nis linear exp: wrong specifier %d",
	   n->connective);
    exit( 1 );
  }

  return TRUE;

}



void print_lnf_representation( void )

{

  int i;
  Action *a;

  for ( i = 0; i < gnum_operators; i++ ) {
    printf("\n\n------------------operator %s-----------\n\n", goperators[i]->name);
    for ( a = gactions; a; a = a->next ) {
      if ( ( !a->norm_operator &&
	     !a->pseudo_action ) ||
	   ( a->norm_operator && 
	     a->norm_operator->operator != goperators[i] ) ||
	   ( a->pseudo_action &&
	     a->pseudo_action->operator != goperators[i] ) ) {
	continue;
      }
      print_lnf_Action( a );
    }
  }
  printf("\n\n--------------------GOAL REACHED ops-----------\n\n");
  for ( a = gactions; a; a = a->next ) {
    if ( !a->norm_operator &&
	 !a->pseudo_action ) {
      print_lnf_Action( a );
    }
  }
  
  printf("\n\ninitial state is:\n\n");
  print_State( ginitial_state );
  
  printf("\n\ngoal is:\n\n");
  for ( i = 0; i < gnum_logic_goal; i++ ) {
    print_ft_name( glogic_goal[i] );
    printf("\n");
  }
  for ( i = 0; i < gnum_lnf_goal; i++ ) {
    switch ( glnf_goal_comp[i] ) {
    case GEQ:
      printf("(>= ");
      break;
    case GE:
      printf("(> ");
      break;
    default:
      printf("\nwrong comparator in lnf goal %d\n\n", glnf_goal_comp[i]);
      exit( 1 );
    }
    print_LnfExpNode( glnf_goal_lh[i] );
    printf(" %f", glnf_goal_rh[i]);
    printf(")\n");
  }

  if ( gmetric ) {
    printf("\n\nmetric is (minimize) (constant part skipped):\n");
    print_LnfExpNode( &glnf_metric );
  } else {
    printf("\n\nmetric: none, i.e. plan length\n");
  }

}


















/*******************************************************
 * SUBPART I: NORMALIZE THE EXPRESSIONS
 *******************************************************/

















/* local globals.
 */

Comparator lcomp;

int lF[MAX_LNF_F];
float lC[MAX_LNF_F];
int lnum_F;

float lc;











void normalize_expressions( void )

{

  Action *a, *p, *t;
  ActionEffect *e;
  int i, j, k;
  Bool eq;
  LnfExpNode *lnf;

  /* first, pre-normalize all the expressions, i.e. translate
   * divisions, and push muliplications downwards.
   */
  for ( i = 0; i < gnum_numeric_goal; i++ ) {
    if ( !translate_divisions( &(gnumeric_goal_lh[i]) ) ) {
      printf("\n\nff: division by zero in goal. no plan will solve it.\n\n");
      exit( 1 );
    }
    push_multiplications_down( &(gnumeric_goal_lh[i]) );
    if ( !translate_divisions( &(gnumeric_goal_rh[i]) ) ) {
      printf("\n\nff: division by zero in goal. no plan will solve it.\n\n");
      exit( 1 );
    }
    push_multiplications_down( &(gnumeric_goal_rh[i]) );
  }

  a = gactions; p = NULL;
  while ( a ) {
    for ( i = 0; i < a->num_numeric_preconds; i++ ) {
      if ( !translate_divisions( &(a->numeric_preconds_lh[i]) ) ) break;
      push_multiplications_down( &(a->numeric_preconds_lh[i]) );
      if ( !translate_divisions( &(a->numeric_preconds_rh[i]) ) ) break;
      push_multiplications_down( &(a->numeric_preconds_rh[i]) );
    }
    if ( i < a->num_numeric_preconds ) {
      if ( gcmd_line.display_info ) {
	printf("\nwarning: division by zero in precond of ");
	print_Action_name( a );
	printf(". skipping action.");
      }
      gnum_actions--;
      if ( p ) {
	p->next = a->next;
	t = a;
	a = a->next;
	t->next = gtrash_actions;
	gtrash_actions = t;
      } else {
	gactions = a->next;
	t = a;
	a = a->next;
	t->next = gtrash_actions;
	gtrash_actions = t;
      }
      continue;
    }

    for ( i = 0; i < a->num_effects; i++ ) {
      e = &(a->effects[i]);

      for ( j = 0; j < e->num_numeric_conditions; j++ ) {
	if ( !translate_divisions( &(e->numeric_conditions_lh[j]) ) ) break;
	push_multiplications_down( &(e->numeric_conditions_lh[j]) );
	if ( !translate_divisions( &(e->numeric_conditions_rh[j]) ) ) break;
	push_multiplications_down( &(e->numeric_conditions_rh[j]) );
      }
      if ( j < e->num_numeric_conditions ) break;

      if ( e->illegal ) {
	continue;
      }

      for ( j = 0; j < e->num_numeric_effects; j++ ) {
	if ( !translate_divisions( &(e->numeric_effects_rh[j]) ) ) break;
	push_multiplications_down( &(e->numeric_effects_rh[j]) );
      }
      if ( j < e->num_numeric_effects ) {
	if ( gcmd_line.display_info ) {
	  printf("\nwarning: division by zero in effect rh of ");
	  print_Action_name( a );
	  printf(". marking effect as illegal.");
	}
	e->illegal = TRUE;
      }
    }
    if ( i < a->num_effects ) {
      if ( gcmd_line.display_info ) {
	printf("\nwarning: division by zero in effect cond of ");
	print_Action_name( a );
	printf(". skipping action.");
      }
      gnum_actions--;
      if ( p ) {
	p->next = a->next;
	t = a;
	a = a->next;
	t->next = gtrash_actions;
	gtrash_actions = t;
      } else {
	gactions = a->next;
	t = a;
	a = a->next;
	t->next = gtrash_actions;
	gtrash_actions = t;
      }
      continue;
    }
    
    p = a;
    a = a->next;
  }
  if ( gmetric != NULL ) {
    if ( !translate_divisions( &gmetric ) ) {
      if ( gcmd_line.display_info ) {
	printf("\nwarning: division by zero in metric. replaced with plan length.");
      }
      free_ExpNode( gmetric );
      gmetric = NULL;
    }
    push_multiplications_down( &gmetric );
  }

  /* now, collect the normalized representations of all expressions.
   */
  for ( a = gactions; a; a = a->next ) {
    /* preconds
     */
    a->lnf_preconds_comp = ( Comparator * ) calloc( MAX_LNF_COMPS, sizeof( Comparator ) );
    a->lnf_preconds_lh = ( LnfExpNode_pointer * ) calloc( MAX_LNF_COMPS, sizeof( LnfExpNode_pointer ) );
    a->lnf_preconds_rh = ( float * ) calloc( MAX_LNF_COMPS, sizeof( float ) );
    a->num_lnf_preconds = 0;
    for ( i = 0; i < a->num_numeric_preconds; i++ ) {
      if ( a->num_lnf_preconds == MAX_LNF_COMPS ) {
	printf("\n\nincrease MAX_LNF_COMPS! currently %d\n\n", MAX_LNF_COMPS);
	exit( 1 );
      }
      eq = FALSE;
      if ( a->numeric_preconds_comp[i] == EQ ) {
	eq = TRUE;
	a->numeric_preconds_comp[i] = LEQ;
      }
      put_comp_into_normalized_locals( a->numeric_preconds_comp[i],
				       a->numeric_preconds_lh[i],
				       a->numeric_preconds_rh[i] );
      a->lnf_preconds_comp[a->num_lnf_preconds] = lcomp;
      a->lnf_preconds_lh[a->num_lnf_preconds] = new_LnfExpNode();
      lnf = a->lnf_preconds_lh[a->num_lnf_preconds];
      for ( j = 0; j < lnum_F; j++ ) {
	if ( lC[j] == 0 ) continue;
	if ( lC[j] > 0 ) {
	  lnf->pF[lnf->num_pF] = lF[j];
	  lnf->pC[lnf->num_pF++] = lC[j];
	} else {
	  lnf->nF[lnf->num_nF] = lF[j];
	  lnf->nC[lnf->num_nF++] = (-1) * lC[j];
	}
      }
      a->lnf_preconds_rh[a->num_lnf_preconds] = lc;
      a->num_lnf_preconds++;
      if ( eq ) {
	if ( a->num_lnf_preconds == MAX_LNF_COMPS ) {
	  printf("\n\nincrease MAX_LNF_COMPS! currently %d\n\n", MAX_LNF_COMPS);
	  exit( 1 );
	}
	a->numeric_preconds_comp[i] = EQ;
	put_comp_into_normalized_locals( GEQ,
					 a->numeric_preconds_lh[i],
					 a->numeric_preconds_rh[i] );
	a->lnf_preconds_comp[a->num_lnf_preconds] = lcomp;
	a->lnf_preconds_lh[a->num_lnf_preconds] = new_LnfExpNode();
	lnf = a->lnf_preconds_lh[a->num_lnf_preconds];
	for ( j = 0; j < lnum_F; j++ ) {
	  if ( lC[j] == 0 ) continue;
	  if ( lC[j] > 0 ) {
	    lnf->pF[lnf->num_pF] = lF[j];
	    lnf->pC[lnf->num_pF++] = lC[j];
	  } else {
	    lnf->nF[lnf->num_nF] = lF[j];
	    lnf->nC[lnf->num_nF++] = (-1) * lC[j];
	  }
	}
	a->lnf_preconds_rh[a->num_lnf_preconds] = lc;
	a->num_lnf_preconds++;
      }
    }

    /* effects
     */
    for ( i = 0; i < a->num_effects; i++ ) {
      e = &(a->effects[i]);

      e->lnf_conditions_comp = ( Comparator * ) calloc( MAX_LNF_COMPS, sizeof( Comparator ) );
      e->lnf_conditions_lh = ( LnfExpNode_pointer * ) calloc( MAX_LNF_COMPS, sizeof( LnfExpNode_pointer ) );
      e->lnf_conditions_rh = ( float * ) calloc( MAX_LNF_COMPS, sizeof( float ) );
      e->num_lnf_conditions = 0;
      for ( j = 0; j < e->num_numeric_conditions; j++ ) {
	if ( e->num_lnf_conditions == MAX_LNF_COMPS ) {
	  printf("\n\nincrease MAX_LNF_COMPS! currently %d\n\n", MAX_LNF_COMPS);
	  exit( 1 );
	}
	eq = FALSE;
	if ( e->numeric_conditions_comp[j] == EQ ) {
	  eq = TRUE;
	  e->numeric_conditions_comp[j] = LEQ;
	}
	put_comp_into_normalized_locals( e->numeric_conditions_comp[j],
					 e->numeric_conditions_lh[j],
					 e->numeric_conditions_rh[j] );
	e->lnf_conditions_comp[e->num_lnf_conditions] = lcomp;
	e->lnf_conditions_lh[e->num_lnf_conditions] = new_LnfExpNode();
	lnf = e->lnf_conditions_lh[e->num_lnf_conditions];
	for ( k = 0; k < lnum_F; k++ ) {
	  if ( lC[k] == 0 ) continue;
	  if ( lC[k] > 0 ) {
	    lnf->pF[lnf->num_pF] = lF[k];
	    lnf->pC[lnf->num_pF++] = lC[k];
	  } else {
	    lnf->nF[lnf->num_nF] = lF[k];
	    lnf->nC[lnf->num_nF++] = (-1) * lC[k];
	  }
	}
	e->lnf_conditions_rh[e->num_lnf_conditions] = lc;
	e->num_lnf_conditions++;
	if ( eq ) {
	  if ( e->num_lnf_conditions == MAX_LNF_COMPS ) {
	    printf("\n\nincrease MAX_LNF_COMPS! currently %d\n\n", MAX_LNF_COMPS);
	    exit( 1 );
	  }
	  e->numeric_conditions_comp[j] = EQ;
	  put_comp_into_normalized_locals( GEQ,
					   e->numeric_conditions_lh[j],
					   e->numeric_conditions_rh[j] );
	  e->lnf_conditions_comp[e->num_lnf_conditions] = lcomp;
	  e->lnf_conditions_lh[e->num_lnf_conditions] = new_LnfExpNode();
	  lnf = e->lnf_conditions_lh[e->num_lnf_conditions];
	  for ( k = 0; k < lnum_F; k++ ) {
	    if ( lC[k] == 0 ) continue;
	    if ( lC[k] > 0 ) {
	      lnf->pF[lnf->num_pF] = lF[k];
	      lnf->pC[lnf->num_pF++] = lC[k];
	    } else {
	      lnf->nF[lnf->num_nF] = lF[k];
	      lnf->nC[lnf->num_nF++] = (-1) * lC[k];
	    }
	  }
	  e->lnf_conditions_rh[e->num_lnf_conditions] = lc;
	  e->num_lnf_conditions++;
	}
      }

      if ( e->illegal ) {
	/* we do have the LNF to know whether the effect appears.
	 * if it does, then this one is illegal anyway, remembered
	 * in inst final due to undefined fl access.
	 *
	 * if it is LEGAL, then all fluents we're gonna find and
	 * collect below are relevant!!!
	 */
	continue;
      }
      
      e->lnf_effects_neft = ( NumericEffectType * ) calloc( MAX_LNF_EFFS, sizeof( NumericEffectType ) );
      e->lnf_effects_fl = ( int * ) calloc( MAX_LNF_EFFS, sizeof( int ) );
      e->lnf_effects_rh = ( LnfExpNode_pointer * ) calloc( MAX_LNF_EFFS, sizeof( LnfExpNode_pointer ) );
      e->num_lnf_effects = 0;
      for ( j = 0; j < e->num_numeric_effects; j++ ) {
	if ( e->num_lnf_effects == MAX_LNF_EFFS ) {
	  printf("\n\nincrease MAX_LNF_EFFS! currently %d\n\n", MAX_LNF_EFFS);
	  exit( 1 );
	}
	e->lnf_effects_neft[e->num_lnf_effects] = e->numeric_effects_neft[j];
	e->lnf_effects_fl[e->num_lnf_effects] = e->numeric_effects_fl[j];
	lnum_F = 0;
	lc = 0;
	if ( e->lnf_effects_neft[e->num_lnf_effects] == DECREASE ) {
	  collect_normalized_locals( e->numeric_effects_rh[j], FALSE );
	  e->lnf_effects_neft[e->num_lnf_effects] = INCREASE;
	} else {
	  collect_normalized_locals( e->numeric_effects_rh[j], TRUE );
	}
	e->lnf_effects_rh[e->num_lnf_effects] = new_LnfExpNode();
	lnf = e->lnf_effects_rh[e->num_lnf_effects];
	for ( k = 0; k < lnum_F; k++ ) {
	  if ( lC[k] == 0 ) continue;
	  if ( lC[k] > 0 ) {
	    lnf->pF[lnf->num_pF] = lF[k];
	    lnf->pC[lnf->num_pF++] = lC[k];
	  } else {
	    lnf->nF[lnf->num_nF] = lF[k];
	    lnf->nC[lnf->num_nF++] = (-1) * lC[k];
	  }
	}
	e->lnf_effects_rh[e->num_lnf_effects]->c = lc;
	e->num_lnf_effects++;
      }
    }
  }

  /* goal condition also...
   */
  glnf_goal_comp = ( Comparator * ) calloc( MAX_LNF_COMPS, sizeof( Comparator ) );
  glnf_goal_lh = ( LnfExpNode_pointer * ) calloc( MAX_LNF_COMPS, sizeof( LnfExpNode_pointer ) );
  glnf_goal_rh = ( float * ) calloc( MAX_LNF_COMPS, sizeof( float ) );
  gnum_lnf_goal = 0;
  for ( i = 0; i < gnum_numeric_goal; i++ ) {
    if ( gnum_lnf_goal == MAX_LNF_COMPS ) {
      printf("\n\nincrease MAX_LNF_COMPS! currently %d\n\n", MAX_LNF_COMPS);
      exit( 1 );
    }
    eq = FALSE;
    if ( gnumeric_goal_comp[i] == EQ ) {
      eq = TRUE;
      gnumeric_goal_comp[i] = LEQ;
    }
    put_comp_into_normalized_locals( gnumeric_goal_comp[i],
				     gnumeric_goal_lh[i],
				     gnumeric_goal_rh[i] );
    glnf_goal_comp[gnum_lnf_goal] = lcomp;
    glnf_goal_lh[gnum_lnf_goal] = new_LnfExpNode();
    lnf = glnf_goal_lh[gnum_lnf_goal];
    for ( j = 0; j < lnum_F; j++ ) {
      if ( lC[j] == 0 ) continue;
      if ( lC[j] > 0 ) {
	lnf->pF[lnf->num_pF] = lF[j];
	lnf->pC[lnf->num_pF++] = lC[j];
      } else {
	lnf->nF[lnf->num_nF] = lF[j];
	lnf->nC[lnf->num_nF++] = (-1) * lC[j];
      }
    }
    glnf_goal_rh[gnum_lnf_goal] = lc;
    gnum_lnf_goal++;
    if ( eq ) {
      if ( gnum_lnf_goal == MAX_LNF_COMPS ) {
	printf("\n\nincrease MAX_LNF_COMPS! currently %d\n\n", MAX_LNF_COMPS);
	exit( 1 );
      }
      gnumeric_goal_comp[i] = EQ;
      put_comp_into_normalized_locals( GEQ,
				       gnumeric_goal_lh[i],
				       gnumeric_goal_rh[i] );
      glnf_goal_comp[gnum_lnf_goal] = lcomp;
      glnf_goal_lh[gnum_lnf_goal] = new_LnfExpNode();
      lnf = glnf_goal_lh[gnum_lnf_goal];
      for ( j = 0; j < lnum_F; j++ ) {
	if ( lC[j] == 0 ) continue;
	if ( lC[j] > 0 ) {
	  lnf->pF[lnf->num_pF] = lF[j];
	  lnf->pC[lnf->num_pF++] = lC[j];
	} else {
	  lnf->nF[lnf->num_nF] = lF[j];
	  lnf->nC[lnf->num_nF++] = (-1) * lC[j];
	}
      }
      glnf_goal_rh[gnum_lnf_goal] = lc;
      gnum_lnf_goal++;
    }
  }
  /* metric...
   */
  lnum_F = 0;
  lc = 0;
  glnf_metric.num_pF = 0;
  glnf_metric.num_nF = 0;
  glnf_metric.c = 0;
  collect_normalized_locals( gmetric, TRUE );
  lnf = &glnf_metric;
  for ( j = 0; j < lnum_F; j++ ) {
    if ( lC[j] == 0 ) continue;
    if ( lC[j] > 0 ) {
      lnf->pF[lnf->num_pF] = lF[j];
      lnf->pC[lnf->num_pF++] = lC[j];
    } else {
      lnf->nF[lnf->num_nF] = lF[j];
      lnf->nC[lnf->num_nF++] = (-1) * lC[j];
    }
  }


}



Bool translate_divisions( ExpNode **n )

{

  ExpNode *tmp;

  /* "dirty": also normalize multiplications so that the constant
   * is always on the left hand side ---
   * simplifies function below a lot.
   */
  switch ( (*n)->connective ) {
  case DI:
    /* rightson is number due to syntax check.
     */
    if ( (*n)->rightson->value == 0 ) {
      /* what needs to be done we can only decide further up.
       */
      printf("\nwarning: division by zero.");
      return FALSE;
    }
    if ( !translate_divisions( &((*n)->leftson) ) ) return FALSE;
    (*n)->connective = MU;
    (*n)->rightson->value = 1 / (*n)->rightson->value;
    tmp = (*n)->rightson;
    (*n)->rightson = (*n)->leftson;
    (*n)->leftson = tmp;
    break;
  case MU:
    if ( !translate_divisions( &((*n)->leftson) ) ) return FALSE;
    if ( !translate_divisions( &((*n)->rightson) ) ) return FALSE;
    if ( (*n)->rightson->connective == NUMBER ) {
      tmp = (*n)->rightson;
      (*n)->rightson = (*n)->leftson;
      (*n)->leftson = tmp;      
    }
    break;
  case AD:
  case SU:
    if ( !translate_divisions( &((*n)->leftson) ) ) return FALSE;
    if ( !translate_divisions( &((*n)->rightson) ) ) return FALSE;
    break;
  case MINUS:
    if ( !translate_divisions( &((*n)->son) ) ) return FALSE;
    break;
  case NUMBER:
  case FHEAD:
    break;
  default:
    printf("\n\ntranslate divisions: wrong specifier %d",
	   (*n)->connective);
    exit( 1 );
  }

  return TRUE;

}



void push_multiplications_down( ExpNode **n )

{

  ExpNode *tmp1, *tmp2;

  switch ( (*n)->connective ) {
  case MU:
    /* due to syntax check, at least one of sons is number,
     * 
     * due to above, it's the left one.
     * NOTE that this invariant is kept true troughout the
     * modifications done here.
     */
    if ( (*n)->rightson->connective == NUMBER ) {
      (*n)->connective = NUMBER;
      (*n)->value = (*n)->leftson->value * (*n)->rightson->value;
      free_ExpNode( (*n)->leftson );
      free_ExpNode( (*n)->rightson );
      (*n)->leftson = NULL;
      (*n)->rightson = NULL;
      break;	
    }
    if ( (*n)->rightson->connective == FHEAD ) {
      (*n)->connective = FHEAD;
      (*n)->fl = (*n)->rightson->fl;
      (*n)->c = (*n)->leftson->value;
      free_ExpNode( (*n)->leftson );
      free_ExpNode( (*n)->rightson );
      (*n)->leftson = NULL;
      (*n)->rightson = NULL;
      break;
    }
    if ( (*n)->rightson->connective == MINUS ) {
      (*n)->connective = MINUS;
      (*n)->son = (*n)->rightson;
      (*n)->son->connective = MU;
      (*n)->son->leftson = (*n)->leftson;
      (*n)->son->rightson = (*n)->rightson->son;
      (*n)->rightson = NULL;
      (*n)->leftson = NULL;
      (*n)->son->son = NULL;
      push_multiplications_down( &((*n)->son) );
      break;
    }
    if ( (*n)->rightson->connective == MU ) {
      (*n)->leftson->value *= (*n)->rightson->leftson->value;
      tmp1 = (*n)->rightson->rightson;
      (*n)->rightson->rightson = NULL;
      free_ExpNode( (*n)->rightson );
      (*n)->rightson = tmp1;
      push_multiplications_down( n );
      break;
    }
    
    /* rigthson is either AD or SU
     */
    tmp1 = new_ExpNode( NUMBER );
    tmp2 = new_ExpNode( NUMBER );
    tmp1->value = (*n)->leftson->value;
    tmp2->value = (*n)->leftson->value;
    
    (*n)->connective = (*n)->rightson->connective;
    (*n)->leftson->connective = MU;
    (*n)->rightson->connective = MU;
    (*n)->leftson->leftson = tmp1;
    (*n)->leftson->rightson = (*n)->rightson->leftson;      
    (*n)->rightson->leftson = tmp2;

    push_multiplications_down( &((*n)->leftson) );
    push_multiplications_down( &((*n)->rightson) );
    break;
  case AD:
  case SU:
    push_multiplications_down( &((*n)->leftson) );
    push_multiplications_down( &((*n)->rightson) );
    break;
  case MINUS:
    push_multiplications_down( &((*n)->son) );
    break;
  case NUMBER:
  case FHEAD:
    break;
  default:
    printf("\n\ntranslate divisions: wrong specifier %d",
	   (*n)->connective);
    exit( 1 );
  }

}



void put_comp_into_normalized_locals( Comparator comp,
				      ExpNode *lh,
				      ExpNode *rh )

{

  ExpNode *tmp;

  tmp = new_ExpNode( SU );

  /* initialisation of normalized locals
   */
  lnum_F = 0;
  lc = 0;

  lcomp = comp;

  /* if comparison is LE or LEQ, then subtract
   * left hand side from right hand side to obtain
   * new left hand side.
   */
  if ( lcomp == LE ) {
    tmp->leftson = rh;
    tmp->rightson = lh;
    collect_normalized_locals( tmp, TRUE );
    lcomp = GE;
    /* "subtract" the constant to get it to the right hand
     * side.
     */
    lc *= (-1);
    free( tmp );
    return;
  }
  if ( lcomp == LEQ ) {
    tmp->leftson = rh;
    tmp->rightson = lh;
    collect_normalized_locals( tmp, TRUE );
    lcomp = GEQ;
    lc *= (-1);
    free( tmp );
    return;
  }

  /* otherwise, subtract right hand side from left hand side.
   */
  tmp->leftson = lh;
  tmp->rightson = rh;
  collect_normalized_locals( tmp, TRUE );
  lc *= (-1);
  free( tmp );

}



void collect_normalized_locals( ExpNode *n, Bool positive )

{

  Bool negative = positive ? FALSE : TRUE;
  int i;

  if ( !n ) return;

  switch ( n->connective ) {
  case AD:
    collect_normalized_locals( n->leftson, positive );
    collect_normalized_locals( n->rightson, positive );
    break;
  case SU:
    collect_normalized_locals( n->leftson, positive );
    collect_normalized_locals( n->rightson, negative );
    break;
  case MINUS:
    collect_normalized_locals( n->son, negative );
    break;
  case NUMBER:
    if ( positive ) {
      lc += n->value;
    } else {
      lc -= n->value;
    }
    break;
  case FHEAD:
    if ( n->fl < 0 && n->fl != -2 ) {
      printf("\n\ncollecting non-relevant fluent for LNF!!\n\n");
      exit( 1 );
    }
    for ( i = 0; i < lnum_F; i++ ) {
      if ( lF[i] == n->fl ) break;
    }
    if ( i < lnum_F ) {
      lC[i] += positive ? n->c : ((-1) * n->c);
    } else { 
      if ( lnum_F == MAX_LNF_F ) {
	printf("\n\nincrease MAX_LNF_F! currently %d\n\n", MAX_LNF_F);
	exit( 1 );
      }
      lF[lnum_F] = n->fl;
      lC[lnum_F] = positive ? n->c : ((-1) * n->c);
      lnum_F++;
    }
    break;
  default:
    printf("\n\ncollect_normalized_locals: wrong specifier %d",
	   n->connective);
    exit( 1 );
  }

}





















/*******************************************************
 * SUBPART II: TRANSLATE THE SUBTRACTIONS
 *******************************************************/















/* local globals.
 */

int lminus_fluent[MAX_RELEVANT_FLUENTS];












void translate_subtractions( void )

{

  int i, fl;

  /* minus_fluent[fl] gives the number of the fluent that
   * takes on the negative value to fl, or -1 if there is
   * no such fluent.
   */
  for ( i = 0; i < MAX_RELEVANT_FLUENTS; i++ ) {
    lminus_fluent[i] = -1;
  }

  while ( TRUE ) {
    /* ex fl \in nF for pre, cond, eff or goal?
     */
    if ( !ex_fl_in_nF_of_pre_cond_eff_goal( &fl ) ) {
      /* no --> we are finished.
       */
      break;
    }
    if ( fl < 0 ) {
      if ( fl != -2 ) {
	printf("\n\nnon-relevant fluent in non-illegal part!\n\n");
	exit( 1 );
      } else {
	printf("\n\ntotal-time occurs negatively in metric! sorry, but I'm skipping that rubbish\n\n");
	glnf_metric.num_pF = 0;
	glnf_metric.num_nF = 0;
	gcmd_line.optimize = FALSE;
	continue;
      }
    }
    /* set the new number and name, incrementing 
     * gnum_relevant_fluents, and setting
     * minus_fluent value for both directions.
     */
    introduce_minus_fluent( fl );
    /* replace all occurences in effects and conds and goals
     */
    replace_fl_in_nF_with_minus_fl( fl );
    /* set the initial value of the new fluent
     */
    set_minus_fl_initial( fl );
    /* adjust the effects accordingly
     */
    introduce_minus_fl_effects( fl );
  }

}



Bool ex_fl_in_nF_of_pre_cond_eff_goal( int *fl )

{

  Action *a;
  ActionEffect *e;
  int i, j;

  for ( i = 0; i < gnum_lnf_goal; i++ ) {
    if ( glnf_goal_lh[i]->num_nF > 0 ) {
      *fl = glnf_goal_lh[i]->nF[0];
      return TRUE;
    }
  }

  for ( a = gactions; a; a = a->next ) {
    for ( i = 0; i < a->num_lnf_preconds; i++ ) {
      if ( a->lnf_preconds_lh[i]->num_nF > 0 ) {
	*fl = a->lnf_preconds_lh[i]->nF[0];
	return TRUE;
      }
    }

    for ( i = 0; i < a->num_effects; i++ ) {
      e = &(a->effects[i]);

      for ( j = 0; j < e->num_lnf_conditions; j++ ) {
	if ( e->lnf_conditions_lh[j]->num_nF > 0 ) {
	  *fl = e->lnf_conditions_lh[j]->nF[0];
	  return TRUE;
	}
      }

      if ( e->illegal ) {
	/* we don't care if there's something in here that
	 * wants to be translated.
	 */
	continue;
      }

      for ( j = 0; j < e->num_lnf_effects; j++ ) {
	if ( e->lnf_effects_rh[j]->num_nF > 0 ) {
	  *fl = e->lnf_effects_rh[j]->nF[0];
	  return TRUE;
	}
      }
    }
  }

  if ( gcmd_line.optimize && glnf_metric.num_nF > 0 ) {
    *fl = glnf_metric.nF[0];
    return TRUE;
  }

  return FALSE;

}



void introduce_minus_fluent( int fl )

{

  if ( gnum_relevant_fluents == MAX_RELEVANT_FLUENTS ) {
    printf("\ntoo many relevant fluents! increase MAX_RELEVANT_FLUENTS (currently %d)\n\n",
	   MAX_RELEVANT_FLUENTS);
    exit( 1 );
  }
  grelevant_fluents[gnum_relevant_fluents].function = -1;
  grelevant_fluents_name[gnum_relevant_fluents] = 
    ( char * ) calloc( MAX_LENGTH, sizeof( char ) );
  strcpy( grelevant_fluents_name[gnum_relevant_fluents], "MINUS-" );
  strcat( grelevant_fluents_name[gnum_relevant_fluents],
	  grelevant_fluents_name[fl] );
  lminus_fluent[fl] = gnum_relevant_fluents;
  lminus_fluent[gnum_relevant_fluents] = fl;
  gnum_relevant_fluents++;

}



void replace_fl_in_nF_with_minus_fl( int fl )

{

  Action *a;
  ActionEffect *e;
  int i, j, k, l;

  for ( i = 0; i < gnum_lnf_goal; i++ ) {
    for ( j = 0; j < glnf_goal_lh[i]->num_nF; j++ ) {
      if ( glnf_goal_lh[i]->nF[j] == fl ) break;
    }
    if ( j == glnf_goal_lh[i]->num_nF ) continue;
    /* now the jth fluent in subtraction is our translated one.
     *
     * first, put minus-fl into pF. Can't already be there
     * because we have only just introduced it.
     */
    if ( glnf_goal_lh[i]->num_pF == MAX_LNF_F ) {
      printf("\n\nincrease MAX_LNF_F! currently %d\n\n", MAX_LNF_F);
      exit( 1 );
    }
    glnf_goal_lh[i]->pF[glnf_goal_lh[i]->num_pF] = lminus_fluent[fl];
    glnf_goal_lh[i]->pC[glnf_goal_lh[i]->num_pF++] = glnf_goal_lh[i]->nC[j];
    /* now remove fl from nF.
     */
    for ( k = j; k < glnf_goal_lh[i]->num_nF - 1; k++ ) {
      glnf_goal_lh[i]->nF[k] = glnf_goal_lh[i]->nF[k+1];
      glnf_goal_lh[i]->nC[k] = glnf_goal_lh[i]->nC[k+1];
    }
    glnf_goal_lh[i]->num_nF--;
  }

  for ( a = gactions; a; a = a->next ) {
    for ( i = 0; i < a->num_lnf_preconds; i++ ) {
      for ( j = 0; j < a->lnf_preconds_lh[i]->num_nF; j++ ) {
	if ( a->lnf_preconds_lh[i]->nF[j] == fl ) break;
      }
      if ( j == a->lnf_preconds_lh[i]->num_nF ) continue;
      if ( a->lnf_preconds_lh[i]->num_pF == MAX_LNF_F ) {
	printf("\n\nincrease MAX_LNF_F! currently %d\n\n", MAX_LNF_F);
	exit( 1 );
      }
      a->lnf_preconds_lh[i]->pF[a->lnf_preconds_lh[i]->num_pF] = lminus_fluent[fl];
      a->lnf_preconds_lh[i]->pC[a->lnf_preconds_lh[i]->num_pF++] = a->lnf_preconds_lh[i]->nC[j];
      for ( k = j; k < a->lnf_preconds_lh[i]->num_nF - 1; k++ ) {
	a->lnf_preconds_lh[i]->nF[k] = a->lnf_preconds_lh[i]->nF[k+1];
	a->lnf_preconds_lh[i]->nC[k] = a->lnf_preconds_lh[i]->nC[k+1];
      }
      a->lnf_preconds_lh[i]->num_nF--;
    }

    for ( i = 0; i < a->num_effects; i++ ) {
      e = &(a->effects[i]);

      for ( j = 0; j < e->num_lnf_conditions; j++ ) {
	for ( k = 0; k < e->lnf_conditions_lh[j]->num_nF; k++ ) {
	  if ( e->lnf_conditions_lh[j]->nF[k] == fl ) break;
	}
	if ( k == e->lnf_conditions_lh[j]->num_nF ) continue;
	if ( e->lnf_conditions_lh[j]->num_pF == MAX_LNF_F ) {
	  printf("\n\nincrease MAX_LNF_F! currently %d\n\n", MAX_LNF_F);
	  exit( 1 );
	}
	e->lnf_conditions_lh[j]->pF[e->lnf_conditions_lh[j]->num_pF] = lminus_fluent[fl];
	e->lnf_conditions_lh[j]->pC[e->lnf_conditions_lh[j]->num_pF++] = e->lnf_conditions_lh[j]->nC[k];
	for ( l = k; l < e->lnf_conditions_lh[j]->num_nF - 1; l++ ) {
	  e->lnf_conditions_lh[j]->nF[l] = e->lnf_conditions_lh[j]->nF[l+1];
	  e->lnf_conditions_lh[j]->nC[l] = e->lnf_conditions_lh[j]->nC[l+1];
	}
	e->lnf_conditions_lh[j]->num_nF--;
      }

      if ( e->illegal ) {
	/* like before, we don't care about effects that access
	 * irrelevant fluents
	 */
	continue;
      }

      for ( j = 0; j < e->num_lnf_effects; j++ ) {
	for ( k = 0; k < e->lnf_effects_rh[j]->num_nF; k++ ) {
	  if ( e->lnf_effects_rh[j]->nF[k] == fl ) break;
	}
	if ( k == e->lnf_effects_rh[j]->num_nF ) continue;
	if ( e->lnf_effects_rh[j]->num_pF == MAX_LNF_F ) {
	  printf("\n\nincrease MAX_LNF_F! currently %d\n\n", MAX_LNF_F);
	  exit( 1 );
	}
	e->lnf_effects_rh[j]->pF[e->lnf_effects_rh[j]->num_pF] = lminus_fluent[fl];
	e->lnf_effects_rh[j]->pC[e->lnf_effects_rh[j]->num_pF++] = e->lnf_effects_rh[j]->nC[k];
	for ( l = k; l < e->lnf_effects_rh[j]->num_nF - 1; l++ ) {
	  e->lnf_effects_rh[j]->nF[l] = e->lnf_effects_rh[j]->nF[l+1];
	  e->lnf_effects_rh[j]->nC[l] = e->lnf_effects_rh[j]->nC[l+1];
	}
	e->lnf_effects_rh[j]->num_nF--;
      }
    }
  }

  for ( j = 0; j < glnf_metric.num_nF; j++ ) {
    if ( glnf_metric.nF[j] == fl ) break;
  }
  if ( j < glnf_metric.num_nF ) {
    if ( glnf_metric.num_pF == MAX_LNF_F ) {
      printf("\n\nincrease MAX_LNF_F! currently %d\n\n", MAX_LNF_F);
      exit( 1 );
    }
    glnf_metric.pF[glnf_metric.num_pF] = lminus_fluent[fl];
    glnf_metric.pC[glnf_metric.num_pF++] = glnf_metric.nC[j];
    for ( k = j; k < glnf_metric.num_nF - 1; k++ ) {
      glnf_metric.nF[k] = glnf_metric.nF[k+1];
      glnf_metric.nC[k] = glnf_metric.nC[k+1];
    }
    glnf_metric.num_nF--;
  }

}



void set_minus_fl_initial( int fl )

{

  if ( ginitial_state.f_D[fl] ) {
    ginitial_state.f_D[lminus_fluent[fl]] = TRUE;
    ginitial_state.f_V[lminus_fluent[fl]] =  (-1) * ginitial_state.f_V[fl];
  }

}



void introduce_minus_fl_effects( int fl )

{

  Action *a;
  ActionEffect *e;
  int i, j, k, pf, nf;
  LnfExpNode *len;

  for ( a = gactions; a; a = a->next ) {
    for ( i = 0; i < a->num_effects; i++ ) {
      e = &(a->effects[i]);
      if ( e->illegal ) {
	/* no need to translate illegal effects.
	 */
	continue;
      }

      for ( j = 0; j < e->num_lnf_effects; j++ ) {
	if ( e->lnf_effects_fl[j] != fl ) {
	  continue;
	}
	/* here is an effect that affects our fl.
	 * introduce inverse effect for minus_fl,
	 * making use of all minus-fl's that are already
	 * there.
	 */
	if ( e->num_lnf_effects == MAX_LNF_EFFS ) {
	  printf("\n\nincrease MAX_LNF_EFFS! currently %d\n\n", MAX_LNF_EFFS);
	  exit( 1 );
	}
	e->lnf_effects_neft[e->num_lnf_effects] = e->lnf_effects_neft[j];
	e->lnf_effects_fl[e->num_lnf_effects] = lminus_fluent[fl];
	e->lnf_effects_rh[e->num_lnf_effects] = new_LnfExpNode();
	len = e->lnf_effects_rh[e->num_lnf_effects];
	/* now the most "difficult" part: setup the inverted pF and nF
	 * informations.
	 *
	 * NOTE: as fluent occurences are unique in original ef,
	 *       so will they be in new ef. (no len contains both
	 *       a fluent and its minus-fluent)
	 *       --> invariant is or should be that the absolute
	 *           fluents occur at most once in |pF| \cup |nF|.
	 *           holds in the beginning.  only thing we do is
	 *           we exchange in that set for some fluents the
	 *           positive with the negative version, so the
	 *           invariant is in fact preserved.
	 */
	for ( k = 0; k < e->lnf_effects_rh[j]->num_pF; k++ ) {
	  pf = e->lnf_effects_rh[j]->pF[k];
	  if ( lminus_fluent[pf] == -1 ) {
	    /* not translated yet --> insert it into nF
	     */
	    if ( len->num_nF == MAX_LNF_F ) {
	      printf("\n\nincrease MAX_LNF_F! currently %d\n\n", MAX_LNF_F);
	      exit( 1 );
	    }
	    len->nF[len->num_nF] = pf;
	    len->nC[len->num_nF++] = e->lnf_effects_rh[j]->pC[k];
	  } else {
	    /* else, insert minus-pf into pF
	     */
	    if ( len->num_pF == MAX_LNF_F ) {
	      printf("\n\nincrease MAX_LNF_F! currently %d\n\n", MAX_LNF_F);
	      exit( 1 );
	    }
	    len->pF[len->num_pF] = lminus_fluent[pf];
	    len->pC[len->num_pF++] = e->lnf_effects_rh[j]->pC[k];
	  }
	}
	for ( k = 0; k < e->lnf_effects_rh[j]->num_nF; k++ ) {
	  nf = e->lnf_effects_rh[j]->nF[k];
	  /* insert all of those into pF
	   */
	  if ( len->num_pF == MAX_LNF_F ) {
	    printf("\n\nincrease MAX_LNF_F! currently %d\n\n", MAX_LNF_F);
	    exit( 1 );
	  }
	  len->pF[len->num_pF] = nf;
	  len->pC[len->num_pF++] = e->lnf_effects_rh[j]->nC[k];
	}
	/* the constant must of course be inverted.
	 */
	len->c = (-1) * e->lnf_effects_rh[j]->c;
	e->num_lnf_effects++;
      }
    }
  }

}


















/*************************************************************
 * LNF POST-PROCESSING I: SUMMARIZE EFFECTS.
 *************************************************************/



















int *lA, *lD;
int lnum_A, lnum_D;






void summarize_effects( void )

{

  Action *a;
  ActionEffect *e, *e_;
  int i, j, k, l;

  lA = ( int * ) calloc( gnum_relevant_facts, sizeof( int ) );
  lD = ( int * ) calloc( gnum_relevant_facts, sizeof( int ) );

  for ( a = gactions; a; a = a->next ) {
    i = 0;
    while ( i < a->num_effects ) {
      e = &(a->effects[i]);
      if ( e->removed ) {
	/* this one's already handled.
	 */
	i++;
	continue;
      }

      /* first, merge the effect's own effects together. logical:
       */
      lnum_A = 0;
      for ( j = 0; j < e->num_adds; j++ ) {
	for ( k = 0; k < lnum_A; k++ ) {
	  if ( lA[k] == e->adds[j] ) break;
	}
	if ( k < lnum_A ) continue;
	lA[lnum_A++] = e->adds[j];
      }
      lnum_D = 0;
      for ( j = 0; j < e->num_dels; j++ ) {
	for ( k = 0; k < lnum_D; k++ ) {
	  if ( lD[k] == e->dels[j] ) break;
	}
	if ( k < lnum_D ) continue;
	lD[lnum_D++] = e->dels[j];
      }
      /* numerical:
       */
      j = 0;
      while ( j < e->num_lnf_effects ) {
	/* merge all effects increasing the same fluent into
	 * effect j, and remove them.
	 */
	k = j + 1;
	while ( k < e->num_lnf_effects ) {
	  if ( e->lnf_effects_fl[k] != e->lnf_effects_fl[j] ) {
	    k++;
	    continue;
	  }
	  if ( e->lnf_effects_neft[j] == ASSIGN ) {
	    if ( e->lnf_effects_neft[k] != ASSIGN ||
		 !same_lnfs( e->lnf_effects_rh[j], e->lnf_effects_rh[k] ) ) {
	      e->illegal = TRUE;
	      break;
	    }
	  } else {
	    if ( e->lnf_effects_neft[k] == ASSIGN ) {
	      e->illegal = TRUE;
	      break;
	    }
	    merge_lnfs( e->lnf_effects_rh[j], e->lnf_effects_rh[k] );
	  }
	  /* we also get here if we have two identical assigns.
	   */
	  free( e->lnf_effects_rh[k] );
	  for ( l = k; l < e->num_lnf_effects - 1; l++ ) {
	    e->lnf_effects_neft[l] = e->lnf_effects_neft[l+1];
	    e->lnf_effects_fl[l] = e->lnf_effects_fl[l+1];
	    e->lnf_effects_rh[l] = e->lnf_effects_rh[l+1];
	  }
	  e->num_lnf_effects--;
	}
	if ( k < e->num_lnf_effects ) {
	  /* illegal combination
	   */
	  break;
	}
	j++;
      }

      /* now merge all effects after i with same condition
       * into that.
       */
      j = i + 1;
      while ( j < a->num_effects ) {
	e_ = &(a->effects[j]);
	if ( e_->removed ) {
	  j++;
	  continue;
	}

	if ( !same_condition( e, e_ ) ) {
	  j++;
	  continue;
	}
	/* no matter what happens, we can get rid of effect e_
	 */
	e_->removed = TRUE;

	/* illegality is inherited in both directions.
	 */
	if ( e_->illegal ) {
	  e->illegal = TRUE;
	}
	if ( e->illegal ) {
	  /* just for docu; it is removed anyway.
	   */
	  e_->illegal = TRUE;
	}

	if ( !e->illegal ) {
	  /* the combined effect appears to be legal. merge it.
	   */
	  merge_effects( e, e_ );
	  if ( e->illegal ) {
	    /* e might have become illegal. again, docu this.
	     */
	    e_->illegal = TRUE;
	  }
	}

	j++;
      }

      /* now put the updated A and D info into e.
       *
       * have to be careful: it might be that there are
       * now too many facts and we need to re-allocate
       * e's capabilities.
       */
      if ( lnum_A > e->num_adds ) {
	free( e->adds );
	e->adds = ( int * ) calloc( lnum_A, sizeof( int ) );
      }
      for ( j = 0; j < lnum_A; j++ ) {
	e->adds[j] = lA[j];
      }
      e->num_adds = lnum_A;
      if ( lnum_D > e->num_dels ) {
	free( e->dels );
	e->dels = ( int * ) calloc( lnum_D, sizeof( int ) );
      }
      for ( j = 0; j < lnum_D; j++ ) {
	e->dels[j] = lD[j];
      }
      e->num_dels = lnum_D;

      /* increment current effects counter.
       */
      i++;
    }
  }

}



Bool same_condition( ActionEffect *e, ActionEffect *e_ )

{

  int i, j;

  if ( e->num_conditions != e_->num_conditions ||
       e->num_lnf_conditions != e_->num_lnf_conditions ) return FALSE;

  for ( i = 0; i < e->num_conditions; i++ ) {
    for ( j = 0; j < e_->num_conditions; j++ ) {
      if ( e->conditions[i] == e_->conditions[j] ) break;
    }
    if ( j == e_->num_conditions ) break;
  }
  if ( i < e->num_conditions ) return FALSE;

  for ( i = 0; i < e->num_lnf_conditions; i++ ) {
    for ( j = 0; j < e_->num_lnf_conditions; j++ ) {
      if ( e_->lnf_conditions_comp[j] != e->lnf_conditions_comp[i] ) continue;
      if ( e_->lnf_conditions_rh[j] != e->lnf_conditions_rh[i] ) continue;
      if ( !same_lnfs( e_->lnf_conditions_lh[j], e->lnf_conditions_lh[i] ) ) continue;
      break;
    }
    if ( j == e_->num_lnf_conditions ) break;
  }
  if ( i < e->num_lnf_conditions ) return FALSE;

  return TRUE;

}



Bool same_lnfs( LnfExpNode *l, LnfExpNode *r )

{

  int i, j;

  if ( l->num_pF != r->num_pF ||
       l->c != r->c ) return FALSE;

  for ( i = 0; i < l->num_pF; i++ ) {
    for ( j = 0; j < r->num_pF; j++ ) {
      if ( l->pF[i] != r->pF[j] ) continue;
      if ( l->pC[i] != r->pC[j] ) {
	/* same fluent with different weighting.
	 */
	return FALSE;
      }
      break;
    }
    if ( j == r->num_pF ) break;
  }
  if ( i < l->num_pF ) return FALSE;

  return TRUE;

}



void merge_effects( ActionEffect *e, ActionEffect *e_ )

{

  int i, j;

  /* we don't care whether adds and dels intersect:
   * they're allowed to by semantics.
   */
  for ( i = 0; i < e_->num_adds; i++ ) {
    for ( j = 0; j < lnum_A; j++ ) {
      if ( lA[j] == e_->adds[i] ) break;
    }
    if ( j < lnum_A ) continue;
    lA[lnum_A++] = e_->adds[i];
  }
  for ( i = 0; i < e_->num_dels; i++ ) {
    for ( j = 0; j < lnum_D; j++ ) {
      if ( lD[j] == e_->dels[i] ) break;
    }
    if ( j < lnum_D ) continue;
    lD[lnum_D++] = e_->dels[i];
  }

  for ( i = 0; i < e_->num_lnf_effects; i++ ) {
    for ( j = 0; j < e->num_lnf_effects; j++ ) {
      if ( e->lnf_effects_fl[j] == e_->lnf_effects_fl[i] ) break;
    }
    if ( j == e->num_lnf_effects ) {
      /* new affected fluent!
       */
      if ( e->num_lnf_effects == MAX_LNF_EFFS ) {
	printf("\n\nincrease MAX_LNF_EFFS! currently %d\n\n", MAX_LNF_EFFS);
	exit( 1 );
      }
      e->lnf_effects_neft[e->num_lnf_effects] = e_->lnf_effects_neft[i];
      e->lnf_effects_fl[e->num_lnf_effects] = e_->lnf_effects_fl[i];
      /* we can also simply take the pointer: e_ is only marked as removed,
       * but not freed.
       */
      e->lnf_effects_rh[e->num_lnf_effects] = e_->lnf_effects_rh[i];
      e->num_lnf_effects++;
    } else {
      if ( e->lnf_effects_neft[j] == ASSIGN ) {
	if ( e_->lnf_effects_neft[i] != ASSIGN ||
	     !same_lnfs( e->lnf_effects_rh[j], e_->lnf_effects_rh[i] ) ) {
	  e->illegal = TRUE;
	  return;
	}
	/* identical assigns. nothing needs to be done.
	 */
      } else {
	if ( e_->lnf_effects_neft[i] == ASSIGN ) {
	  e->illegal = TRUE;
	  return;
	}
	merge_lnfs( e->lnf_effects_rh[j], e_->lnf_effects_rh[i] );
      }
    }
  }

}



/* merge both LNFs into the left one.
 * (only pF needed as both are already 
 * fully transformed)
 */
void merge_lnfs( LnfExpNode *l, LnfExpNode *r )

{

  int i, j, k;

  for ( i = 0; i < r->num_pF; i++ ) {

    for ( j = 0; j < l->num_pF; j++ ) {
      if ( r->pF[i] == l->pF[j] ) break;
    }
    if ( j < l->num_pF ) {
      /* got that one in dest LNF already
       */
      l->pC[j] += r->pC[i];
      continue;
    }

    if ( lminus_fluent[r->pF[i]] != -1 ) {
      /* this one was already translated. let's see
       * if its counterpart is in the left lnf.
       */
      for ( j = 0; j < l->num_pF; j++ ) {
	if ( lminus_fluent[r->pF[i]] == l->pF[j] ) break;
      }
      if ( j < l->num_pF ) {
	/* for this, we got the inverse one!
	 */
	l->pC[j] -= r->pC[i];
	if ( l->pC[j] < 0 ) {
	  l->pF[j] = r->pF[i];
	  l->pC[j] *= (-1);
	}
	if ( l->pC[j] == 0 ) {
	  /* remove this entirely.
	   */
	  for ( k = j; k < l->num_pF - 1; k++ ) {
	    l->pF[k] = l->pF[k+1];
	    l->pC[k] = l->pC[k+1];
	  }
	  l->num_pF--;
	}
	continue;
      }
    }

    /* we got neither that nor its counterpart.
     */
    if ( l->num_pF == MAX_LNF_F ) {
      printf("\n\nincrease MAX_LNF_F! currently %d\n\n", MAX_LNF_F);
      exit( 1 );
    }
    l->pF[l->num_pF] = r->pF[i];
    l->pC[l->num_pF++] = r->pC[i];
  }


  l->c += r->c;

}






















/*************************************************************
 * LNF POST-PROCESSING II: ENCODE NON-MINIMAL LNFs.
 *************************************************************/























void encode_lfns_as_artificial_fluents( void )

{

  int i;

  /* for the artificial new ones, this will be set
   * to the respective LNF.
   */
  for ( i = 0; i < MAX_RELEVANT_FLUENTS; i++ ) {
    grelevant_fluents_lnf[i] = NULL;
  }

  while ( TRUE ) {
    /* ex non-minimal lnf in pre, cond, eff, or goal?
     *
     * (i.e., lnf != fl + c)
     */
    if ( !ex_non_minimal_lnf_in_pre_cond_goal_eff() ) {
      /* no --> we are finished.
       */
      break;
    }
    /* otherwise, the respective LNF, without the 
     * constant part, is set up in
     * lF...; (local global borrowed from above);
     *
     * introduce a new artificial fluent for that
     * LNF
     */
    introduce_artificial_fluent();
    /* replace all occurences in pres, conds, effs, and goals
     */
    replace_non_minimal_lnf_with_artificial_fl();
  }

}



Bool ex_non_minimal_lnf_in_pre_cond_goal_eff( void )

{

  Action *a;
  ActionEffect *e;
  int i, j, k;

  for ( i = 0; i < gnum_lnf_goal; i++ ) {
    if ( glnf_goal_lh[i]->num_pF > 1 ||
	 (glnf_goal_lh[i]->num_pF == 1 && glnf_goal_lh[i]->pC[0] != 1) ) {
      for ( j = 0; j < glnf_goal_lh[i]->num_pF; j++ ) {
	lF[j] = glnf_goal_lh[i]->pF[j];
	lC[j] = glnf_goal_lh[i]->pC[j];
      }
      lnum_F = glnf_goal_lh[i]->num_pF;
      return TRUE;
    }
  }

  for ( a = gactions; a; a = a->next ) {
    for ( i = 0; i < a->num_lnf_preconds; i++ ) {
      if ( a->lnf_preconds_lh[i]->num_pF > 1 ||
	   (a->lnf_preconds_lh[i]->num_pF == 1 && a->lnf_preconds_lh[i]->pC[0] != 1) ) {
	for ( j = 0; j < a->lnf_preconds_lh[i]->num_pF; j++ ) {
	  lF[j] = a->lnf_preconds_lh[i]->pF[j];
	  lC[j] = a->lnf_preconds_lh[i]->pC[j];
	}
	lnum_F = a->lnf_preconds_lh[i]->num_pF;
	return TRUE;
      }
    }

    for ( i = 0; i < a->num_effects; i++ ) {
      e = &(a->effects[i]);
      if ( e->removed ) {
	/* these will not be included into conn:
	 * merged into somewhere else.
	 */
	continue;
      }

      for ( j = 0; j < e->num_lnf_conditions; j++ ) {
	if ( e->lnf_conditions_lh[j]->num_pF > 1 ||
	     (e->lnf_conditions_lh[j]->num_pF == 1 && e->lnf_conditions_lh[j]->pC[0] != 1) ) {
	  for ( k = 0; k < e->lnf_conditions_lh[j]->num_pF; k++ ) {
	    lF[k] = e->lnf_conditions_lh[j]->pF[k];
	    lC[k] = e->lnf_conditions_lh[j]->pC[k];
	  }
	  lnum_F = e->lnf_conditions_lh[j]->num_pF;
	  return TRUE;
	}
      }

      if ( e->illegal ) {
	continue;
      }

      for ( j = 0; j < e->num_lnf_effects; j++ ) {
	if ( e->lnf_effects_rh[j]->num_pF > 1 ||
	     (e->lnf_effects_rh[j]->num_pF == 1 && e->lnf_effects_rh[j]->pC[0] != 1) ) {
	  for ( k = 0; k < e->lnf_effects_rh[j]->num_pF; k++ ) {
	    lF[k] = e->lnf_effects_rh[j]->pF[k];
	    lC[k] = e->lnf_effects_rh[j]->pC[k];
	  }
	  lnum_F = e->lnf_effects_rh[j]->num_pF;
	  return TRUE;
	}
      }
    }
  }

  return FALSE;

}



void introduce_artificial_fluent( void )

{

  int i;

  if ( gnum_relevant_fluents == MAX_RELEVANT_FLUENTS ) {
    printf("\ntoo many relevant fluents! increase MAX_RELEVANT_FLUENTS (currently %d)\n\n",
	   MAX_RELEVANT_FLUENTS);
    exit( 1 );
  }
  grelevant_fluents[gnum_relevant_fluents].function = -1;

  /* no name --> is inferred in this case from _lnf
   */

  grelevant_fluents_lnf[gnum_relevant_fluents] = new_LnfExpNode();
  for ( i = 0; i < lnum_F; i++ ) {
    grelevant_fluents_lnf[gnum_relevant_fluents]->pF[i] = lF[i];
    grelevant_fluents_lnf[gnum_relevant_fluents]->pC[i] = lC[i];
  }
  grelevant_fluents_lnf[gnum_relevant_fluents]->num_pF = lnum_F;

  gnum_relevant_fluents++;

}



void replace_non_minimal_lnf_with_artificial_fl( void )

{

  Action *a;
  ActionEffect *e;
  int i, j;

  for ( i = 0; i < gnum_lnf_goal; i++ ) {
    if ( !is_artificial_fluent( glnf_goal_lh[i] ) ) {
      continue;
    }
    /* the pF here is the pF we are currently replacing.
     */
    glnf_goal_lh[i]->pF[0] = gnum_relevant_fluents - 1;
    glnf_goal_lh[i]->pC[0] = 1;
    glnf_goal_lh[i]->num_pF = 1;
  }

  for ( a = gactions; a; a = a->next ) {
    for ( i = 0; i < a->num_lnf_preconds; i++ ) {
      if ( !is_artificial_fluent( a->lnf_preconds_lh[i] ) ) {
	continue;
      }
      a->lnf_preconds_lh[i]->pF[0] = gnum_relevant_fluents - 1;
      a->lnf_preconds_lh[i]->pC[0] = 1;
      a->lnf_preconds_lh[i]->num_pF = 1;
    }

    for ( i = 0; i < a->num_effects; i++ ) {
      e = &(a->effects[i]);
      if ( e->removed ) {
	/* these will not be included into conn:
	 * merged into somewhere else.
	 */
	continue;
      }

      for ( j = 0; j < e->num_lnf_conditions; j++ ) {
	if ( !is_artificial_fluent( e->lnf_conditions_lh[j] ) ) {
	  continue;
	}
	e->lnf_conditions_lh[j]->pF[0] = gnum_relevant_fluents - 1;
	e->lnf_conditions_lh[j]->pC[0] = 1;
	e->lnf_conditions_lh[j]->num_pF = 1;
      }

      if ( e->illegal ) {
	continue;
      }

      for ( j = 0; j < e->num_lnf_effects; j++ ) {
	if ( !is_artificial_fluent( e->lnf_effects_rh[j] ) ) {
	  continue;
	}
	e->lnf_effects_rh[j]->pF[0] = gnum_relevant_fluents - 1;
	e->lnf_effects_rh[j]->pC[0] = 1;
	e->lnf_effects_rh[j]->num_pF = 1;
      }
    }
  }

}



Bool is_artificial_fluent( LnfExpNode *n )

{

  int i, j;

  if ( n->num_nF != 0 ) {
    printf("\n\nchecking non-empty nF for multiple fl!\n\n");
    exit( 1 );
  }

  if ( n->num_pF != lnum_F ) {
    return FALSE;
  }

  for ( i = 0; i < lnum_F; i++ ) {
    for ( j = 0; j < n->num_pF; j++ ) {
      if ( n->pF[j] != lF[i] ) continue;
      if ( n->pC[j] != lC[i] ) {
	/* wrong constant multiplier!
	 */
	return FALSE;
      }
      break;
    }
    if ( j == n->num_pF ) {
      /* didn't find this fluent i in here.
       */
      return FALSE;
    }
  }

  return TRUE;

}


















/*************************************************************
 * AT LAST: PREPARATIONS FOR METRIC FUNCTION
 *************************************************************/


















Bool setup_effect_costs( void )

{

  Action *a;
  ActionEffect *e;
  int i, j, k, fl;
  Bool non_zero = FALSE;

  if ( glnf_metric.num_pF == 0 ) {
    /* no metric, or previously failed
     */
    if ( gcmd_line.display_info ) {
      printf("\nno metric specified. plan length assumed.");
    }
    return FALSE;
  }

  /* also in here: check if all parts of metric are defined
   * if not, then they won't ever be because we do not allow
   * assigners anyway. also, setup gtt total-time multipl.
   */
  gtt = 0;
  for ( i = 0; i < glnf_metric.num_pF; i++ ) {
    if ( glnf_metric.pF[i] == -2 ) {
      gtt = glnf_metric.pC[i];
      continue;
    }
    if ( !ginitial_state.f_D[glnf_metric.pF[i]] ) break;
  }
  if ( i < glnf_metric.num_pF ) {
    if ( gcmd_line.display_info ) {
      printf("\nwarning: metric undefined initially. replaced with plan length (no assigners allowed anyway).");
    }
    return FALSE;
  }

  for ( a = gactions; a; a = a->next ) {
    for ( i = 0; i < a->num_effects; i++ ) {
      e = &(a->effects[i]);
      e->cost = 0;

      if ( e->removed ||
	   e->illegal ) {
	continue;
      }

      for ( j = 0; j < e->num_lnf_effects; j++ ) {
	fl = e->lnf_effects_fl[j];
	for ( k = 0; k < glnf_metric.num_pF; k++ ) {
	  if ( fl == glnf_metric.pF[k] ) break;
	}
	if ( k == glnf_metric.num_pF ) continue;

	if ( e->lnf_effects_rh[j]->num_pF > 0 ) {
	  if ( gcmd_line.display_info ) {
	    printf("\nwarning: non-constant effect on metric. metric replaced with plan length.");
	  }
	  return FALSE;
	}
	if ( e->lnf_effects_neft[j] != INCREASE ) {
	  if ( gcmd_line.display_info ) {
	    printf("\nwarning: assign on metric. metric replaced with plan length.");
	  }
	  return FALSE;
	}
	if ( e->lnf_effects_rh[j]->c < 0 ) {
	  if ( gcmd_line.display_info ) {
	    printf("\nwarning: change on metric in wrong direction. metric replaced with plan length.");
	  }
	  return FALSE;
	}

	e->cost += glnf_metric.pC[k] * e->lnf_effects_rh[j]->c;
	if ( e->cost > 0 ) {
	  non_zero = TRUE;
	}
      }
    }
  }

  if ( !non_zero ) {
    if ( gtt == 0 ) {
      if ( gcmd_line.display_info ) {
	printf("\nwarning: trivial metric, all costs 0. metric replaced with plan length.");
      }
      return FALSE;
    }
  }

  return TRUE;

}





















/*************************************************************
 * AT VERY LAST: ACYCLIC := EFFS, AND STATIC FL RELEVANCE
 *************************************************************/























void check_assigncycles( void )

{

  int i, j, k, c = 0;

  gassign_influence = ( Bool ** ) calloc( gnum_real_fl_conn, sizeof( Bool* ) );
  gTassign_influence = ( Bool ** ) calloc( gnum_real_fl_conn, sizeof( Bool* ) );
  for ( i = 0; i < gnum_real_fl_conn; i++ ) {
    gassign_influence[i] = ( Bool * ) calloc( gnum_real_fl_conn, sizeof( Bool ) );
    gTassign_influence[i] = ( Bool * ) calloc( gnum_real_fl_conn, sizeof( Bool ) );
  }

  if ( gcmd_line.display_info ) {
    printf("\n\nchecking for cyclic := effects");
  }
  for ( i = 0; i < gnum_real_fl_conn; i++ ) {
    for ( j = 0; j < gnum_real_fl_conn; j++ ) {
      gassign_influence[i][j] = i_influences_j( i, j );
      gTassign_influence[i][j] = i_influences_j( i, j );
    }
  }
  /* compute transitive closure on dependencies
   */
  for ( j = 0; j < gnum_real_fl_conn; j++ ) {
    for ( i = 0; i < gnum_real_fl_conn; i++ ) {
      if ( gTassign_influence[i][j] ) {
	for ( k = 0; k < gnum_real_fl_conn; k++ ) {
	  if ( gTassign_influence[j][k] ) {
	    gTassign_influence[i][k] = TRUE;
	  }
	}
      }
    }
  }
  for ( i = 0; i < gnum_real_fl_conn; i++ ) {
    if ( gTassign_influence[i][i] ) {
      printf("\nnumerical variable ");
      print_fl_name( i );
      printf(" lies on := propagation cycle!");
      c++;
    }
  }
  if ( c > 0 ) {
    printf("\nexit. (mneed computation not possible, RPG termination unclear)");
    printf("\n(questions to Joerg Hoffmann: hoffmann@mpi-sb.mpg.de)\n\n");
    exit( 1 );
  } else {
    printf(" --- OK.");
  }

}



Bool i_influences_j( int fi, int fj )

{

  int i, j, fl_;

  for ( i = 0; i < gfl_conn[fj].num_AS; i++ ) {
    fl_ = gfl_conn[fj].AS_fl_[i];
    if ( fl_ < 0 ) continue;
    if ( fl_ == fi ) return TRUE;
    if ( !gfl_conn[fl_].artificial ) continue;
    for ( j = 0; j < gfl_conn[fl_].num_lnf; j++ ) {
      if ( gfl_conn[fl_].lnf_F[j] == fi ) return TRUE;
    }
  }

  return FALSE;

}



void determine_fl_relevance( void )

{

  int i, j, k, fl, fl_, ef, pc, g;
  Bool **influenced_by;

  /* this here contains transfers from i to j i.e. if
   * i is relevant then j is too
   */
  influenced_by = ( Bool ** ) calloc( gnum_real_fl_conn, sizeof( Bool* ) );
  for ( i = 0; i < gnum_real_fl_conn; i++ ) {
    influenced_by[i] = ( Bool * ) calloc( gnum_real_fl_conn, sizeof( Bool ) );
  }
  for ( i = 0; i < gnum_real_fl_conn; i++ ) {
    for ( j = 0; j < gnum_real_fl_conn; j++ ) {
      influenced_by[i][j] = ( gassign_influence[j][i] ||
			       i_inc_influences_j( j, i ) );
    }
  }
  /* transitive closure so we'll have direct access below.
   */
  for ( j = 0; j < gnum_real_fl_conn; j++ ) {
    for ( i = 0; i < gnum_real_fl_conn; i++ ) {
      if ( influenced_by[i][j] ) {
	for ( k = 0; k < gnum_real_fl_conn; k++ ) {
	  if ( influenced_by[j][k] ) {
	    influenced_by[i][k] = TRUE;
	  }
	}
      }
    }
  }

  for ( i = 0; i < gnum_real_fl_conn; i++ ) {
    gfl_conn[i].relevant = FALSE;
  }
  /* relevance originates in effect preconds and goals.
   */
  for ( ef = 0; ef < gnum_ef_conn; ef++ ) {
    for ( pc = 0; pc < gef_conn[ef].num_f_PC; pc++ ) {
      /* constraint here is gef_conn[ef].f_PC_fl[pc] >= [>] gef_conn[ef].f_PC_c[pc]
       * where lh side can be lnf expression.
       */
      fl = gef_conn[ef].f_PC_fl[pc];
      if ( fl < 0 ) {
	printf("\nnegative constr lh??\n\n");
	exit( 1 );
      }
      if ( !gfl_conn[fl].artificial ) {
	gfl_conn[fl].relevant = TRUE;
	for ( i = 0; i < gnum_real_fl_conn; i++ ) {
	  if ( influenced_by[fl][i] ) gfl_conn[i].relevant = TRUE;
	}
      } else {
	for ( i = 0; i < gfl_conn[fl].num_lnf; i++ ) {
	  fl_ = gfl_conn[fl].lnf_F[i];
	  gfl_conn[fl_].relevant = TRUE;
	  for ( j = 0; j < gnum_real_fl_conn; j++ ) {
	    if ( influenced_by[fl_][j] ) gfl_conn[j].relevant = TRUE;
	  }
	}
      }
    }
  }
  for ( g = 0; g < gnum_fnumeric_goal; g++ ) {
    /* constraint here is gfnumeric_goal_fl[g] >= [>] gfnumeric_goal_c[g]
     * where lh side can be lnf expression.
     */
    fl = gfnumeric_goal_fl[g];
    if ( fl < 0 ) {
      printf("\nnegative constr lh??\n\n");
      exit( 1 );
    }
    if ( !gfl_conn[fl].artificial ) {
      gfl_conn[fl].relevant = TRUE;
      for ( i = 0; i < gnum_real_fl_conn; i++ ) {
	if ( influenced_by[fl][i] ) gfl_conn[i].relevant = TRUE;
      }
    } else {
      for ( i = 0; i < gfl_conn[fl].num_lnf; i++ ) {
	fl_ = gfl_conn[fl].lnf_F[i];
	gfl_conn[fl_].relevant = TRUE;
	for ( j = 0; j < gnum_real_fl_conn; j++ ) {
	  if ( influenced_by[fl_][j] ) gfl_conn[j].relevant = TRUE;
	}
      }
    }
  }

  if ( 0 ) {
    for ( i = 0; i < gnum_real_fl_conn; i++ ) {
      printf("\n"); print_fl_name( i );
      printf (" --- relevant: %d", gfl_conn[i].relevant);
    }
  }

}



Bool i_inc_influences_j( int fi, int fj )

{

  int i, j, fl_;

  for ( i = 0; i < gfl_conn[fj].num_IN; i++ ) {
    fl_ = gfl_conn[fj].IN_fl_[i];
    if ( fl_ < 0 ) continue;
    if ( fl_ == fi ) return TRUE;
    if ( !gfl_conn[fl_].artificial ) continue;
    for ( j = 0; j < gfl_conn[fl_].num_lnf; j++ ) {
      if ( gfl_conn[fl_].lnf_F[j] == fi ) return TRUE;
    }
  }

  return FALSE;

}



==> JAIR/Metric-FF/expressions.h <==



/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/


/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */










/*********************************************************************
 * File: expressions.h
 * Description: headers for handling numerical expressions
 *
 * Author: Joerg Hoffmann 2001
 *
 *********************************************************************/ 














#ifndef _EXPRESSIONS_H
#define _EXPRESSIONS_H




Bool number_comparison_holds( Comparator c, float l, float r );



Bool transform_to_LNF( void );
Bool is_linear_task( void );
Bool is_linear_expression( ExpNode *n );
void print_lnf_representation( void );



void normalize_expressions( void );
Bool translate_divisions( ExpNode **n );
void push_multiplications_down( ExpNode **n );
void put_comp_into_normalized_locals( Comparator comp,
				      ExpNode *lh,
				      ExpNode *rh );
void collect_normalized_locals( ExpNode *n, Bool positive );



void translate_subtractions( void );
Bool ex_fl_in_nF_of_pre_cond_eff_goal( int *fl );
void introduce_minus_fluent( int fl );
void replace_fl_in_nF_with_minus_fl( int fl );
void set_minus_fl_initial( int fl );
void introduce_minus_fl_effects( int fl );



void summarize_effects( void );
Bool same_condition( ActionEffect *e, ActionEffect *e_ );
Bool same_lnfs( LnfExpNode *l, LnfExpNode *r );
void merge_effects( ActionEffect *e, ActionEffect *e_ );
void merge_lnfs( LnfExpNode *l, LnfExpNode *r );



void encode_lfns_as_artificial_fluents( void );
Bool ex_non_minimal_lnf_in_pre_cond_goal_eff( void );
void introduce_artificial_fluent( void );
void replace_non_minimal_lnf_with_artificial_fl( void );
Bool is_artificial_fluent( LnfExpNode *n );



Bool setup_effect_costs( void );



void check_assigncycles( void );
Bool i_influences_j( int fi, int fj );
void determine_fl_relevance( void );
Bool i_inc_influences_j( int fi, int fj );



#endif /* _EXPRESSIONS_H */


==> JAIR/Metric-FF/ff.h <==


/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/


/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */



/*********************************************************************
 * File: ff.h
 * Description: Types and structures for the Metric-FastForward planner.
 *
 *        --------- PDDL2.1 level 2 :: VERSION  v 1.0 --------------
 *
 * Author: Joerg Hoffmann 2001
 * Contact: hoffmann@informatik.uni-freiburg.de
 *
 *********************************************************************/ 








#ifndef __FF_H
#define __FF_H






#include <stdlib.h>
#include <stdio.h>
#include <strings.h>
#include <ctype.h>
#include <sys/types.h>
#include <sys/timeb.h>
#include <sys/times.h>









/*
 *  ------------------------------------ DEFINES ----------------------------
 */











/***********************
 * MEANINGLESS HELPERS *
 ***********************/




/* strcmp returns 0 if two strings are equal, which is not nice */
#define SAME 0









/****************
 * PARSING ETC. *
 ****************/









/* various defines used in parsing
 */
#define HIDDEN_STR "#"
#define AXIOM_STR "AXIOM"
#define NAME_STR "name\0"
#define VARIABLE_STR "variable\0"
#define STANDARD_TYPE "OBJECT\0"
#define EITHER_STR "EITHER"









/***************************
 * SOME ARBITRARY SETTINGS *
 ***************************/







/* maximal string length
 */
#define MAX_LENGTH 256 


/* marks border between connected items 
 */
#define CONNECTOR "~"


/* size of goals_at array in 1P extraction
 */
#define RELAXED_STEPS_DEFAULT 25


/* size of hash table for repeated states checking
 * during EHC breadth first search
 */
#define EHC_HASH_SIZE 8192
#define EHC_HASH_BITS 8191


/* size of hash table for repeated states checking
 * in plan construction
 */
#define PLAN_HASH_SIZE 1024
#define PLAN_HASH_BITS 1023


/* size of hash table for repeated states checking
 * during BFS search
 */
#define BFS_HASH_SIZE 65536
#define BFS_HASH_BITS 65535


/* cut random values of facts off modulo this value,
 * to make state sums fit into a single integer
 */
#define BIG_INT 1500000


/* max number of different fluents in one list of LNF
 */
#define MAX_LNF_F 25


/* max number of comps in one cond / precond / goal
 */
#define MAX_LNF_COMPS 100


/* max number of lnf effects in one action effect
 */
#define MAX_LNF_EFFS 50







/************************
 * INSTANTIATION LIMITS *
 ************************/








#define MAX_CONSTANTS 2000
#define MAX_PREDICATES 50
#define MAX_FUNCTIONS 50
#define MAX_TYPES 50
#define MAX_ARITY 5
#define MAX_VARS 15


#define MAX_TYPE 2000


#define MAX_OPERATORS 50


/* in DNF: AND with OR - sons - collect 'hitting set':
 * one son of each OR node. 
 *
 * this here is initial max number of such son s that can be collected
 * (grows dynamically, if required)
 */
#define MAX_HITTING_SET_DEFAULT 1000


#define MAX_TYPE_INTERSECTIONS 10


#define MAX_RELEVANT_FACTS 100000
#define MAX_RELEVANT_FLUENTS 1000






/******************************************
 * DOMAIN STRUCTURE AND SEARCHING LIMITS *
 ******************************************/






#define MAX_STATE 800


#define MAX_PLAN_LENGTH 5000







/****************
 * CODE DEFINES *
 ****************/









/* not a real 'code' define; used in relax and search to encode
 * infinite level number / plan length
 */
#ifndef INFINITY
#define INFINITY -1
#endif







/* define boolean types if not allready defined
 */
#ifndef Bool
typedef unsigned char Bool;
#ifndef TRUE /* we assume that FALSE is also not defined */
#define TRUE 1
#define FALSE 0
#endif /* TRUE */
#endif /* Bool */


/* code a param number into a negative number and vice versa
 */
#define ENCODE_VAR( val ) (val * (-1)) - 1
#define DECODE_VAR( val ) (val + 1) * (-1)

#define GET_CONSTANT( val, pointer ) ( val >= 0 ) ? val : pointer->inst_table[DECODE_VAR( val )]


/* Check allocated memory
 */
#define CHECK_PTR(p) if (NULL == (p)) { \
  fprintf(stdout, "\n\aNO MEMORY in file %s:%d\n\n", __FILE__, __LINE__); \
  exit(1);}


/* add elapsed time from main local time vars to specified val
 */
#define TIME( val ) val += ( float ) ( ( end.tms_utime - start.tms_utime + \
					 end.tms_stime - start.tms_stime  ) / 100.0 )












/*
 *  ------------------------------ DATA STRUCTURES ----------------------------
 */











/*******************
 * GENERAL HELPERS *
 *******************/








/* all command switches
 */
struct _command_line {

  char path[MAX_LENGTH];
  char ops_file_name[MAX_LENGTH];
  char fct_file_name[MAX_LENGTH];
  int display_info;
  int debug;

  Bool optimize;
  Bool ehc;

  int g_weight;
  int h_weight;

};


typedef char *Token;












/***********
 * PARSING *
 ***********/










/* A list of strings
 */
typedef struct _TokenList {

  char *item;
  struct _TokenList *next;

} TokenList;



/* list of string lists
 */
typedef struct _FactList {

  TokenList *item;
  struct _FactList *next;

} FactList;



/* structure to store  typed-list-of <name>/<variable>,
 * as they are declared in PDDL files
 */
typedef struct _TypedList {

  char *name;

  /* each item in this list is the name of a type which
   * our type is the union of (EITHER - types ...)
   *
   * usually, this will default to a single-item TokenList.
   */
  TokenList *type;
  /* after first sweep, this will contain the number in type table
   */
  int n;

  struct _TypedList *next;

} TypedList;



/* only needed to parse in the predicates and their arg
 * definitions
 */
typedef struct _TypedListList {

  char *predicate;

  TypedList *args;

  struct _TypedListList *next;

} TypedListList;



typedef enum _ExpConnective{FHEAD = 1000,
			    NUMBER,
			    MINUS,
			    AD,
                            SU, 
			    MU, 
			    DI} ExpConnective;



typedef struct _ParseExpNode {

  ExpConnective connective;

  /* NULL anywhere except when node is FHEAD or NUMBER
   * (in which case it is fn name ... resp. number (int or float) as string
   */
  TokenList *atom;

  /* both NULL in FHEAD;
   * in MINUS, left is son and right is NULL
   * else (binary operators), left and right operand
   */
  struct _ParseExpNode *leftson, *rightson;

} ParseExpNode;



/* This type indicates whether a node in the pddl tree stands for
 * an atomic expression, a junctor or a quantor. 
 */
typedef enum _Connective{TRU = 2000,
			 FAL,
			 ATOM,
			 COMP,
			 NEF,
			 NOT, 
			 AND, 
			 OR, 
			 ALL, 
			 EX, 
			 WHEN} Connective;



typedef enum _Comparator{IGUAL = 3000, /* technical if conds are array comp exp, resp float */
			 LE,
			 LEQ,
			 EQ,
			 GEQ,
			 GE} Comparator;




typedef enum _NumericEffectType{ASSIGN = 4000,
				SCALE_UP,
				SCALE_DOWN,
				INCREASE,
				DECREASE} NumericEffectType;




/*
 * This is a node in the tree to parse PDDL files
 */
typedef struct _PlNode {

  /* type of the node
   */
  Connective connective;

  /* only for parsing: the var args in quantifiers
   */
  TypedList *parse_vars;

  /* AND, OR, NOT, WHEN,
   * COMP, NEF         => NULL
   * ALL, EX            => the quantified variable with its type
   * ATOM               => the atom as predicate->param1->param2->...
   */
  TokenList *atom;
  /* all except COMP, NEF => NULL
   * COMP, NEF => left hand, right hand
   */
  Comparator comp;
  NumericEffectType neft;
  ParseExpNode *lh, *rh;

  /* (a) for AND, OR this is the list of sons(a AND b AND c...),
   * (b) for the rest this is the son, e.g. a subtree that is negated
   * (c) for WHEN, the first son is the condition and the next son
   * is the effect
   */
  struct _PlNode *sons;

  /* if you have a list of sons, they are connected by next
   */
  struct _PlNode *next;

} PlNode;


/*
 * This resembles an uninstantiated PDDL operator
 */
typedef struct _PlOperator {

  char *name;

  /* only important for PDDL where :VARS may be added to the param list
   * which must be hidden when writing the plan to an output file
   */
  int number_of_real_params; 

  /* the params, as they are declared in domain file
   */
  TypedList *parse_params;

  /* params is a list of variable/type pairs, such that:
   * factlist->item = [variable] -> [type]
   */
  FactList *params;
  PlNode *preconds;
  PlNode *effects;

  struct _PlOperator *next;

} PlOperator;















/***************** 
 * INSTANTIATION *
 *****************/









/* helpers
 */

typedef int TypeArray[MAX_TYPE_INTERSECTIONS];

typedef int *int_pointer;




/* first step structures: parsing & preprocessing
 */

typedef struct _Fact {

  int predicate, args[MAX_ARITY];

} Fact;



typedef struct _Fluent {

  int function, args[MAX_ARITY];

} Fluent;



typedef struct _FluentValue {

  Fluent fluent;
  float value;

} FluentValue;



typedef struct _Facts {

  Fact *fact;

  struct _Facts *next;

} Facts;



typedef struct _FluentValues {

  Fluent fluent;
  float value;

  struct _FluentValues *next;

} FluentValues;



typedef struct _ExpNode {

  ExpConnective connective;

  /* in FHEAD nodes, pre-processing
   */
  Fluent *fluent;
  /* in FHEAD nodes after pre-processes have finished.
   * (internal number of relevant fluent, or -1 if not
   * relevant)
   */
  int fl;
  /* helper for LNF: if that fl is multiplied, this is the
   * respective constant after pre-normalization.
   */
  float c;

  /* in NUMBER nodes
   */
  float value;

  /* in MINUS nodes
   */
  struct _ExpNode *son;

  /* in all others
   */
  struct _ExpNode *leftson, *rightson;

} ExpNode, *ExpNode_pointer;



typedef struct _WffNode {

  Connective connective;

  /* in ALL/EX s
   */
  int var, var_type;
  char *var_name;

  /* in AND/OR s
   */
  struct _WffNode *sons;
  /* sons are doubly connected linear list
   */
  struct _WffNode *next;
  struct _WffNode *prev;

  /* in ATOMs
   */
  Fact *fact;
  /* after translation: mark NOT-p s for efficiency
   */
  int NOT_p;

  /* in ALL/EX/NOT
   */
  struct _WffNode *son;

  /* in COMP
   */
  Comparator comp;
  ExpNode *lh, *rh;

  /* for expansion speedup
   */
  Bool visited;

  /* no WHEN s here... use Pl Connectives anyway for simplicity
   */

} WffNode, *WffNode_pointer;



typedef struct _Literal {

  Bool negated;

  Fact fact;

  struct _Literal *next;
  struct _Literal *prev;

} Literal;



typedef struct _NumericEffect {

  Fluent fluent;
  NumericEffectType neft;

  ExpNode *rh;

  struct _NumericEffect *next;
  struct _NumericEffect *prev;

} NumericEffect;



typedef struct _Effect {

  int num_vars, var_types[MAX_VARS];
  char *var_names[MAX_VARS];

  WffNode *conditions;

  Literal *effects;
  NumericEffect *numeric_effects;

  struct _Effect *next;
  struct _Effect *prev;

} Effect;



typedef struct _Operator {

  char *name, *var_names[MAX_VARS];
  int number_of_real_params; 

  int num_vars, var_types[MAX_VARS];
  Bool removed[MAX_VARS];
 
  WffNode *preconds;

  Effect *effects;

  Bool hard;

} Operator, *Operator_pointer;






/* second step: structures that keep already normalized
 * operators
 */




typedef struct _NormEffect {

  int num_vars, var_types[MAX_VARS];
  int inst_table[MAX_VARS];

  Fact *conditions;
  int num_conditions;

  Fact *adds;
  int num_adds;
  Fact *dels;
  int num_dels;

  /* numerical parts: not yet normalized any further; seems that
   * normalizing requires certain additional structures +
   * transformation, and that these will better be done when 
   * the representation is fully instantiated already.
   */
  Comparator *numeric_conditions_comp;
  ExpNode_pointer *numeric_conditions_lh, *numeric_conditions_rh;
  int num_numeric_conditions;

  NumericEffectType *numeric_effects_neft;
  Fluent *numeric_effects_fluent;
  ExpNode_pointer *numeric_effects_rh;
  int num_numeric_effects;

  struct _NormEffect *prev;
  struct _NormEffect *next;

} NormEffect;



typedef struct _NormOperator {
  
  Operator *operator;

  int num_vars, var_types[MAX_VARS];
  int inst_table[MAX_VARS];
  int removed_vars[MAX_VARS], num_removed_vars, type_removed_vars[MAX_VARS];

  Fact *preconds;
  int num_preconds;
  /* numeric precondition still full scale represented, see above
   */
  Comparator *numeric_preconds_comp;
  ExpNode_pointer *numeric_preconds_lh, *numeric_preconds_rh;
  int num_numeric_preconds;

  NormEffect *effects;

  Bool out;

} NormOperator, *NormOperator_pointer;
  


/* minimal info for a fully instantiated easy operator;
 * yields one action when expanded
 */
typedef struct _EasyTemplate {

  NormOperator *op;
  int inst_table[MAX_VARS];

  struct _EasyTemplate *prev;
  struct _EasyTemplate *next;

} EasyTemplate;






/* structures for hard ops
 */





/* intermediate step: structure for keeping hard ops
 * with normalized precondition, but arbitrary
 * effect conditions
 */
typedef struct _MixedOperator {
  
  Operator *operator;

  int inst_table[MAX_VARS];

  Fact *preconds;
  int num_preconds;
  /* numeric part, pre-normalized
   */
  Comparator *numeric_preconds_comp;
  ExpNode_pointer *numeric_preconds_lh, *numeric_preconds_rh;
  int num_numeric_preconds;

  Effect *effects;

  struct _MixedOperator *next;

} MixedOperator;



/* last hard step: everything is action - like, except that
 * facts are not yet integer coded
 */  



typedef struct _PseudoActionEffect {

  Fact *conditions;
  int num_conditions;

  Fact *adds;
  int num_adds;
  Fact *dels;
  int num_dels;


  /* and the numeric parts again...
   */
  Comparator *numeric_conditions_comp;
  ExpNode_pointer *numeric_conditions_lh, *numeric_conditions_rh;
  int num_numeric_conditions;

  NumericEffectType *numeric_effects_neft;
  Fluent *numeric_effects_fluent;
  ExpNode_pointer *numeric_effects_rh;
  int num_numeric_effects;

  struct _PseudoActionEffect *next;

} PseudoActionEffect;



typedef struct _PseudoAction {

  Operator *operator;

  int inst_table[MAX_VARS];

  Fact *preconds;
  int num_preconds;
  /* numeric part, pre-normalized
   */
  Comparator *numeric_preconds_comp;
  ExpNode_pointer *numeric_preconds_lh, *numeric_preconds_rh;
  int num_numeric_preconds;

  PseudoActionEffect *effects;
  int num_effects;

} PseudoAction, *PseudoAction_pointer;




/* final domain representation structure
 */



typedef struct _LnfExpNode {

  int pF[MAX_LNF_F];
  float pC[MAX_LNF_F];
  int num_pF;

  int nF[MAX_LNF_F];
  float nC[MAX_LNF_F];
  int num_nF;

  float c;

} LnfExpNode, *LnfExpNode_pointer;



typedef struct _ActionEffect {

  int *conditions;
  int num_conditions;

  int *adds;
  int num_adds;
  int *dels;
  int num_dels;

  /* and the numeric parts again; fluents all as fl ints;
   *
   * normalization for cond as below for pre;
   * norm. for effects by restriction of types (?),
   * right hand side float (?)
   */
  Comparator *numeric_conditions_comp;
  ExpNode_pointer *numeric_conditions_lh, *numeric_conditions_rh;
  int num_numeric_conditions;

  NumericEffectType *numeric_effects_neft;
  int *numeric_effects_fl;
  ExpNode_pointer *numeric_effects_rh;
  int num_numeric_effects;

  /* LNF
   */
  Comparator *lnf_conditions_comp;
  LnfExpNode_pointer *lnf_conditions_lh;
  float *lnf_conditions_rh;
  int num_lnf_conditions;  

  NumericEffectType *lnf_effects_neft;
  int *lnf_effects_fl;
  LnfExpNode_pointer *lnf_effects_rh;
  int num_lnf_effects;

  /* this is true iff the numerical part of the effects affects or accesses
   * an undefined fluent (i.e. in numeric_effects_fl or numeric_effects_rh ) 
   * --- then, if the effect appears, the action is
   * illegal.
   */
  Bool illegal;

  /* helper
   */
  Bool removed;

  float cost;

} ActionEffect;



typedef struct _Action {

  NormOperator *norm_operator;
  PseudoAction *pseudo_action;

  char *name;
  int num_name_vars;
  int name_inst_table[MAX_VARS];

  int inst_table[MAX_VARS];

  int *preconds;
  int num_preconds;
  /* numeric part, in general format, with fluents encoded as fl ints
   *
   * also, will (?) be transformed to lh fl, rh float; then, expnodes as
   * fast accessible as specialised structures. 
   */
  Comparator *numeric_preconds_comp;
  ExpNode_pointer *numeric_preconds_lh, *numeric_preconds_rh;
  int num_numeric_preconds;

  /* LNF
   */
  Comparator *lnf_preconds_comp;
  LnfExpNode_pointer *lnf_preconds_lh;
  float *lnf_preconds_rh;
  int num_lnf_preconds;

  ActionEffect *effects;
  int num_effects;

  struct _Action *next;

} Action;











/*****************************************************
 * BASIC OP AND FT STRUCTURES FOR CONNECTIVITY GRAPH *
 *****************************************************/











typedef struct _OpConn {

  /* to get name
   */
  Action *action;

  /* effects
   */
  int *E;
  int num_E;

  /* member for applicable actions extraction
   */
  Bool is_in_A;

  /* members for 1Ph - H(S) extraction
   */
  int is_used;
  Bool is_in_H;

} OpConn;



typedef struct _EfConn {

  int op;

  /* true if access to always undefined fluent, or
   * conflicting assignments.
   *
   * if that is the case then nothing except condition is set:
   * the effect is completely ignored except that
   * it renders the op unapplicable when its condition
   * is true.
   */
  Bool illegal;

  /* this one means we found in conn that it is useless (empty)
   */
  Bool removed;

  /* this is the cost; can be non-zero if a metric was specified
   * and established
   */
  float cost;

  int *PC;
  int num_PC;
  /* numeric part
   */
  Comparator *f_PC_comp; /* either GEQ or GE */
  int *f_PC_fl;
  float *f_PC_c;
  int num_f_PC;
  /* array indexed by fl number, to fast know whether
   * new fluent value is high enough
   */
  Comparator *f_PC_direct_comp;
  float *f_PC_direct_c;

  /* logic effects
   */
  int *A;
  int num_A;
  int *D;
  int num_D;
  /* and the numeric ones; fl_ is the encoding of the LNF
   * on the right hand side, without constant part
   * (special treatment for that as it's supposed
   *  to be the most common thing!!)
   */
  int *IN_fl;
  int *IN_fl_;
  float *IN_c;
  int num_IN;

  int *AS_fl;
  int *AS_fl_;
  float *AS_c;
  int num_AS;

  /* implied effects
   */
  int *I;
  int num_I;

  /* members for relaxed fixpoint computation
   */
  int level;
  Bool in_E;
  int num_active_PCs;
  Bool ch;

  /* RPG
   */
  int num_active_f_PCs;

  /* 1P; an effect can be selected several times
   * for increasing a fluent.
   */
  int in_plan;

} EfConn;



typedef struct _FtConn {

  /* effects it is union conds, pres element of
   */
  int *PC;
  int num_PC;

  /* efs that add or del it
   */
  int *A;
  int num_A;

  int *D;
  int num_D;

  /* members for orderings preprocessing
   */
  int *False;
  int num_False;

  /* members for relaxed fixpoint computation
   */
  int level;
  Bool in_F;

  /* members for 1Ph extraction
   */
  int is_goal;
  int is_true;
  Bool ch;

  /* search
   */
  int rand;/* for hashing */

} FtConn;



typedef struct _FlConn {

  /* effects it is union conds, pres required
   */
  int *PC;
  int num_PC;

  /* efs that inc, ass it and by which encoded fluents and constants
   */
  int *IN;
  int *IN_fl_;
  float *IN_c;
  int num_IN;

  int *AS;
  int *AS_fl_;
  float *AS_c;/* see above */
  int num_AS;

  /* is it an artificial fluent?
   */
  Bool artificial;
  /* if so, then this here is the linear equation
   * it stands for
   */
  int *lnf_F;
  float *lnf_C;
  int num_lnf;


  /* the termination criterion for RPG building is based on mneed, see
   * JAIR article for definition;
   *
   * as the name suggests, we use the bool to indicate that this one is not
   * needed at all
   */
  Bool mneed_is_minusinfty;
  float mneed;
  /* see JAIR; shortcut for never needed at all.
   */
  Bool relevant;

  /* the following are members handled within heuristic algorithms.
   */

  /* this are arrays saying what the max value at 
   * the levels in the RPG is, resp. whether the value
   * can be defined there at all, resp. what the increasers
   * at that level have added.
   */
  Bool *def;
  float *level;

  /* for handling assigners in RPG: is an assigner in there yet,
   * and if so what is their max value?
   */
  Bool curr_assigned;
  float curr_max_assigned;

  int rand;/* for hashing */

} FlConn;












/****************************
 * STRUCTURES FOR SEARCHING *
 ****************************/









typedef struct _State {
  
  int *F;
  int num_F;

  Bool *f_D;
  float *f_V;

} State, *State_pointer;



typedef struct _EhcNode {
  
  State S;

  int op;
  int depth;

  struct _EhcNode *father;
  struct _EhcNode *next;

} EhcNode;



typedef struct _EhcHashEntry {

  int sum;

  EhcNode *ehc_node;

  struct _EhcHashEntry *next;

} EhcHashEntry, *EhcHashEntry_pointer;



typedef struct _PlanHashEntry {

  int sum;
  State S;

  /* step is number of op that is EXECUTED in S;
   * -1 means that this state is no longer contained in plan
   */
  int step;
  struct _PlanHashEntry *next_step;

  struct _PlanHashEntry *next;

} PlanHashEntry, *PlanHashEntry_pointer;



typedef struct _BfsNode {
  
  State S;

  int op;
  int g;

  /* h is plain heuristic relaxed plan steps (needed for goal state recognition)
   * int_fn is optimized function value in plansteps case
   * float_fn is optimized function value in expression case
   */
  int h;
  int int_fn;
  float float_fn;

  int *H;
  int num_H;

  struct _BfsNode *father;

  struct _BfsNode *next;
  struct _BfsNode *prev;

} BfsNode;



typedef struct _BfsHashEntry {

  int sum;

  BfsNode *bfs_node;

  struct _BfsHashEntry *next;

} BfsHashEntry, *BfsHashEntry_pointer;













/*
 *  -------------------------------- MAIN FN HEADERS ----------------------------
 */

















void output_planner_info( void );
void ff_usage( void );
Bool process_command_line( int argc, char *argv[] );









/*
 *  ----------------------------- GLOBAL VARIABLES ----------------------------
 */












/*******************
 * GENERAL HELPERS *
 *******************/










/* used to time the different stages of the planner
 */
extern float gtempl_time, greach_time, grelev_time, gconn_time;
extern float gLNF_time, gsearch_time;

/* the command line inputs
 */
extern struct _command_line gcmd_line;

/* number of states that got heuristically evaluated
 */
extern int gevaluated_states;

/* maximal depth of breadth first search
 */
extern int gmax_search_depth;









/***********
 * PARSING *
 ***********/











/* used for pddl parsing, flex only allows global variables
 */
extern int gbracket_count;
extern char *gproblem_name;

/* The current input line number
 */
extern int lineno;

/* The current input filename
 */
extern char *gact_filename;

/* The pddl domain name
 */
extern char *gdomain_name;

/* loaded, uninstantiated operators
 */
extern PlOperator *gloaded_ops;

/* stores initials as fact_list 
 */
extern PlNode *gorig_initial_facts;

/* not yet preprocessed goal facts
 */
extern PlNode *gorig_goal_facts;

/* the types, as defined in the domain file
 */
extern TypedList *gparse_types;

/* the constants, as defined in domain file
 */
extern TypedList *gparse_constants;

/* the predicates and their arg types, as defined in the domain file
 */
extern TypedListList *gparse_predicates;

/* the functions and their arg types, as defined in the domain file
 */
extern TypedListList *gparse_functions;

/* the objects, declared in the problem file
 */
extern TypedList *gparse_objects;

/* the metric
 */
extern Token gparse_optimization;
extern ParseExpNode *gparse_metric;


/* connection to instantiation ( except ops, goal, initial )
 */

/* all typed objects 
 */
extern FactList *gorig_constant_list;

/* the predicates and their types
 */
extern FactList *gpredicates_and_types;

/* the functions and their types
 */
extern FactList *gfunctions_and_types;














/*****************
 * INSTANTIATING *
 *****************/










/* global arrays of constant names,
 *               type names (with their constants),
 *               predicate names,
 *               predicate aritys,
 *               defined types of predicate args
 */
extern Token gconstants[MAX_CONSTANTS];
extern int gnum_constants;
extern Token gtype_names[MAX_TYPES];
extern int gtype_consts[MAX_TYPES][MAX_TYPE];
extern Bool gis_member[MAX_CONSTANTS][MAX_TYPES];
extern int gtype_size[MAX_TYPES];
extern int gnum_types;
extern Token gpredicates[MAX_PREDICATES];
extern int garity[MAX_PREDICATES];
extern int gpredicates_args_type[MAX_PREDICATES][MAX_ARITY];
extern int gnum_predicates;
extern Token gfunctions[MAX_FUNCTIONS];
extern int gf_arity[MAX_FUNCTIONS];
extern int gfunctions_args_type[MAX_FUNCTIONS][MAX_ARITY];
extern int gnum_functions;




/* the domain in first step integer representation
 */
extern Operator_pointer goperators[MAX_OPERATORS];
extern int gnum_operators;
extern Fact *gfull_initial;
extern int gnum_full_initial;
extern FluentValue *gfull_fluents_initial;
extern int gnum_full_fluents_initial;
extern WffNode *ggoal;

extern ExpNode *gmetric;



/* stores inertia - information: is any occurence of the predicate
 * added / deleted in the uninstantiated ops ?
 */
extern Bool gis_added[MAX_PREDICATES];
extern Bool gis_deleted[MAX_PREDICATES];

/* for functions we *might* want to say, symmetrically, whether it is
 * increased resp. decreased at all.
 *
 * that is, however, somewhat involved because the right hand
 * sides can be arbirtray expressions, so we have no guarantee
 * that increasing really does adds to a functions value...
 *
 * thus (for the time being), we settle for "is the function changed at all?"
 */
extern Bool gis_changed[MAX_FUNCTIONS];



/* splitted initial state:
 * initial non static facts,
 * initial static facts, divided into predicates
 * (will be two dimensional array, allocated directly before need)
 */
extern Facts *ginitial;
extern int gnum_initial;
extern Fact **ginitial_predicate;
extern int *gnum_initial_predicate;

/* same thing for functions
 */
extern FluentValues *gf_initial;
extern int gnum_f_initial;
extern FluentValue **ginitial_function;
extern int *gnum_initial_function;



/* the type numbers corresponding to any unary inertia
 */
extern int gtype_to_predicate[MAX_PREDICATES];
extern int gpredicate_to_type[MAX_TYPES];

/* (ordered) numbers of types that new type is intersection of
 */
extern TypeArray gintersected_types[MAX_TYPES];
extern int gnum_intersected_types[MAX_TYPES];



/* splitted domain: hard n easy ops
 */
extern Operator_pointer *ghard_operators;
extern int gnum_hard_operators;
extern NormOperator_pointer *geasy_operators;
extern int gnum_easy_operators;



/* so called Templates for easy ops: possible inertia constrained
 * instantiation constants
 */
extern EasyTemplate *geasy_templates;
extern int gnum_easy_templates;



/* first step for hard ops: create mixed operators, with conjunctive
 * precondition and arbitrary effects
 */
extern MixedOperator *ghard_mixed_operators;
extern int gnum_hard_mixed_operators;



/* hard ''templates'' : pseudo actions
 */
extern PseudoAction_pointer *ghard_templates;
extern int gnum_hard_templates;



/* store the final "relevant facts"
 */
extern Fact grelevant_facts[MAX_RELEVANT_FACTS];
extern int gnum_relevant_facts;
extern int gnum_pp_facts;
/* store the "relevant fluents"
 */
extern Fluent grelevant_fluents[MAX_RELEVANT_FLUENTS];
extern int gnum_relevant_fluents;
extern Token grelevant_fluents_name[MAX_RELEVANT_FLUENTS];
/* this is NULL for normal, and the LNF for
 * artificial fluents.
 */
extern LnfExpNode_pointer grelevant_fluents_lnf[MAX_RELEVANT_FLUENTS];



/* the final actions and problem representation
 */
extern Action *gactions;
extern int gnum_actions;
extern State ginitial_state;
extern int *glogic_goal;
extern int gnum_logic_goal;
extern Comparator *gnumeric_goal_comp;
extern ExpNode_pointer *gnumeric_goal_lh, *gnumeric_goal_rh;
extern int gnum_numeric_goal;



/* to avoid memory leaks; too complicated to identify
 * the exact state of the action to throw away (during construction),
 * memory gain not worth the implementation effort.
 */
extern Action *gtrash_actions;



/* additional lnf step between finalized inst and
 * conn graph
 */
extern Comparator *glnf_goal_comp;
extern LnfExpNode_pointer *glnf_goal_lh;
extern float *glnf_goal_rh;
extern int gnum_lnf_goal;

extern LnfExpNode glnf_metric;
extern Bool goptimization_established;



/**********************
 * CONNECTIVITY GRAPH *
 **********************/





/* one ops (actions) array ...
 */
extern OpConn *gop_conn;
extern int gnum_op_conn;



/* one effects array ...
 */
extern EfConn *gef_conn;
extern int gnum_ef_conn;



/* one facts array.
 */
extern FtConn *gft_conn;
extern int gnum_ft_conn;



/* and: one fluents array.
 */
extern FlConn *gfl_conn;
extern int gnum_fl_conn;
extern int gnum_real_fl_conn;/* number of non-artificial ones */



/* final goal is also transformed one more step.
 */
extern int *gflogic_goal;
extern int gnum_flogic_goal;
extern Comparator *gfnumeric_goal_comp;
extern int *gfnumeric_goal_fl;
extern float *gfnumeric_goal_c;
extern int gnum_fnumeric_goal;

/* direct access (by relevant fluents)
 */
extern Comparator *gfnumeric_goal_direct_comp;
extern float *gfnumeric_goal_direct_c;













/*******************
 * SEARCHING NEEDS *
 *******************/












/* applicable actions
 */
extern int *gA;
extern int gnum_A;



/* communication from extract 1.P. to search engine:
 * 1P action choice
 */
extern int *gH;
extern int gnum_H;
/* cost of relaxed plan
 */
extern float gcost;



/* to store plan
 */
extern int gplan_ops[MAX_PLAN_LENGTH];
extern int gnum_plan_ops;



/* stores the states that the current plan goes through
 */
extern State gplan_states[MAX_PLAN_LENGTH + 1];



/* dirty: multiplic. of total-time in final metric LNF
 */
extern float gtt;






/* the mneed structures
 *
 * assign propagation pairs i, j, and transitive such pairs.
 */
extern Bool **gassign_influence;
extern Bool **gTassign_influence;



/* the real var input to the mneed computation.
 */
extern Bool *gmneed_start_D;
extern float *gmneed_start_V;



/* does this contain conditional effects?
 * (if it does then the state hashing has to be made more
 *  cautiously)
 */
extern Bool gconditional_effects;



#endif __FF_H


==> JAIR/Metric-FF/inst_easy.c <==


/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/



/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */









/*********************************************************************
 * File: inst_easy.c
 * Description: functions for multiplying easy operators.
 *
 *
 * Author: Joerg Hoffmann 2000
 *
 *********************************************************************/ 









#include "ff.h"

#include "output.h"
#include "memory.h"

#include "expressions.h"

#include "inst_pre.h"
#include "inst_easy.h" 








void build_easy_action_templates( void )

{

  int i, j;
  NormOperator *o;
  EasyTemplate *t;

  cleanup_easy_domain();

  if ( gcmd_line.display_info == 110 ) {
    printf("\n\ncleaned up easy operators are:\n");
    for ( i = 0; i < gnum_easy_operators; i++ ) {
      print_NormOperator( geasy_operators[i] );
    }
    fflush( stdout );
  }

  encode_easy_unaries_as_types();

  if ( gcmd_line.display_info == 111 ) {
    printf("\n\nunaries encoded easy operators are:\n");
    for ( i = 0; i < gnum_easy_operators; i++ ) {
      print_NormOperator( geasy_operators[i] );
    }
    fflush( stdout );
  }

  multiply_easy_effect_parameters();

  if ( gcmd_line.display_info == 112 ) {
    printf("\n\neffects multiplied easy operators are:\n");
    for ( i = 0; i < gnum_easy_operators; i++ ) {
      print_NormOperator( geasy_operators[i] );
    }
    fflush( stdout );
  }

  multiply_easy_op_parameters();

  if ( gcmd_line.display_info == 113 ) {
    printf("\n\ninertia free easy operators are:");
    for ( i = 0; i < gnum_easy_operators; i++ ) {
      print_NormOperator( geasy_operators[i] );
    }
    printf("\n\n");
    fflush( stdout );
  }

  if ( gcmd_line.display_info == 114 ) {
    printf("\n\neasy operator templates are:\n");
    
    for ( i = 0; i < gnum_easy_operators; i++ ) {
      o = geasy_operators[i];

      printf("\n\n-----------operator %s:-----------", o->operator->name);
      for ( t = geasy_templates; t; t = t->next ) {
	if ( t->op != o ) {
	  continue;
	}
	printf("\ninst: ");
	for ( j = 0; j < o->num_vars; j++ ) {
	  if ( t->inst_table[j] < 0 ) {
	    printf("\nuninstantiated param in template! debug me, please\n\n");
	    exit( 1 );
	  }
	  printf("x%d = %s", j, gconstants[t->inst_table[j]]);
	  if ( j < o->num_vars - 1 ) {
	    printf(", ");
	  }
	}
      }
    }
    fflush( stdout );
  }

}











/*********************************
 * EASY DOMAIN CLEANUP FUNCTIONs *
 *********************************/











void cleanup_easy_domain( void )

{

  int i, i1, i2, i3, i4, a;
  NormOperator *o;
  NormEffect *e;

  /* most likely ( for sure ? ) we do not need this function call here,
   * as empty types are recognised in translation already.
   *
   * however, who knows .. ? doesn't need any real computation time anyway.
   *
   * function DOES make sense after unaries encoding, as artificial types
   * might well be empty.
   */
  handle_empty_easy_parameters();

  /* remove identical preconds and effects;
   * VERY unlikely that such will get down to here, after all
   * the formula preprocessing, but possible (?) in principle.
   * takes no computation time.
   *
   * also, remove effect conditions that are contained in the 
   * preconditions.
   */
  for ( i = 0; i < gnum_easy_operators; i++ ) {
    o = geasy_operators[i];

    i1 = 0;
    while ( i1 < o->num_preconds-1 ) {
      i2 = i1+1;
      while ( i2 < o->num_preconds ) {
	if ( identical_fact( &(o->preconds[i1]), &(o->preconds[i2]) ) ) {
	  for ( i3 = i2; i3 < o->num_preconds-1; i3++ ) {
	    o->preconds[i3].predicate = o->preconds[i3+1].predicate;
	    for ( i4 = 0; i4 < garity[o->preconds[i3].predicate]; i4++ ) {
	      o->preconds[i3].args[i4] = o->preconds[i3+1].args[i4];
	    }
	  }
	  o->num_preconds--;
	} else {
	  i2++;
	}
      }
      i1++;
    }

    for ( e = o->effects; e; e = e->next ) {
      i1 = 0;
      while ( i1 < e->num_conditions-1 ) {
	i2 = i1+1;
	while ( i2 < e->num_conditions ) {
	  if ( identical_fact( &(e->conditions[i1]), &(e->conditions[i2]) ) ) {
	    for ( i3 = i2; i3 < e->num_conditions-1; i3++ ) {
	      e->conditions[i3].predicate = e->conditions[i3+1].predicate;
	      /* here, we can still have equalities. nowhere else.
	       */
	      a = ( e->conditions[i3].predicate < 0 ) ? 
		2 : garity[e->conditions[i3].predicate];
	      for ( i4 = 0; i4 < a; i4++ ) {
		e->conditions[i3].args[i4] = e->conditions[i3+1].args[i4];
	      }
	    }
	    e->num_conditions--;
	  } else {
	    i2++;
	  }
	}
	i1++;
      }

      i1 = 0;
      while ( i1 < e->num_conditions ) {
	for ( i2 = 0; i2 < o->num_preconds; i2++ ) {
	  if ( identical_fact( &(e->conditions[i1]), &(o->preconds[i2]) ) ) {
	    break;
	  }
	}
	if ( i2 == o->num_preconds ) {
	  i1++;
	  continue;
	}
	for ( i2 = i1; i2 < e->num_conditions-1; i2++ ) {
	  e->conditions[i2].predicate = e->conditions[i2+1].predicate;
	  for ( i3 = 0; i3 < garity[e->conditions[i2].predicate]; i3++ ) {
	    e->conditions[i2].args[i3] = e->conditions[i2+1].args[i3];
	  }
	}
	e->num_conditions--;
      }  

      i1 = 0;
      while ( i1 < e->num_adds-1 ) {
	i2 = i1+1;
	while ( i2 < e->num_adds ) {
	  if ( identical_fact( &(e->adds[i1]), &(e->adds[i2]) ) ) {
	    for ( i3 = i2; i3 < e->num_adds-1; i3++ ) {
	      e->adds[i3].predicate = e->adds[i3+1].predicate;
	      for ( i4 = 0; i4 < garity[e->adds[i3].predicate]; i4++ ) {
		e->adds[i3].args[i4] = e->adds[i3+1].args[i4];
	      }
	    }
	    e->num_adds--;
	  } else {
	    i2++;
	  }
	}
	i1++;
      }

      i1 = 0;
      while ( i1 < e->num_dels-1 ) {
	i2 = i1+1;
	while ( i2 < e->num_dels ) {
	  if ( identical_fact( &(e->dels[i1]), &(e->dels[i2]) ) ) {
	    for ( i3 = i2; i3 < e->num_dels-1; i3++ ) {
	      e->dels[i3].predicate = e->dels[i3+1].predicate;
	      for ( i4 = 0; i4 < garity[e->dels[i3].predicate]; i4++ ) {
		e->dels[i3].args[i4] = e->dels[i3+1].args[i4];
	      }
	    }
	    e->num_dels--;
	  } else {
	    i2++;
	  }
	}
	i1++;
      }
    }
  }

}



Bool identical_fact( Fact *f1, Fact *f2 )

{

  int i, a;

  if ( f1->predicate != f2->predicate ) {
    return FALSE;
  }

  a = ( f1->predicate < 0 ) ? 2 : garity[f1->predicate];

  for ( i = 0; i < a; i++ ) {
    if ( f1->args[i] != f2->args[i] ) {
      return FALSE;
    }
  }

  return TRUE;

} 



/* this one needs ONLY be used after unaries encoding, as all empty types
 * are already recognised during translation, except the artificial ones,
 * of course.
 */
void handle_empty_easy_parameters( void )

{

  int i, j, k;
  NormOperator *o;
  NormEffect *e, *tmp;

  i = 0;
  while ( i < gnum_easy_operators ) {
    o = geasy_operators[i];

    for ( j = 0; j < o->num_vars; j++ ) {
      if ( gtype_size[o->var_types[j]] == 0 ) {
	break;
      }
    }
    if ( j < o->num_vars ) {
      free_NormOperator( o );
      for ( k = i; k < gnum_easy_operators - 1; k++ ) {
	geasy_operators[k] = geasy_operators[k+1];
      }
      gnum_easy_operators--;
    } else {
      i++;
    }
  }

  for ( i = 0; i < gnum_easy_operators; i++ ) {
    o = geasy_operators[i];
    
    e = o->effects;
    while ( e ) {
      for ( j = 0; j < e->num_vars; j++ ) {
	if ( gtype_size[e->var_types[j]] == 0 ) {
	  break;
	}
      }
      if ( j < e->num_vars ) {
	if ( e->prev ) {
	  e->prev->next = e->next;
	} else {
	  o->effects = e->next;
	}
	if ( e->next ) {
	  e->next->prev = e->prev;
	}
	tmp = e->next;
	free_single_NormEffect( e );
	e = tmp;
      } else {
	e = e->next;
      }
    }
  }

}










/****************************
 * UNARY INERTIA INTO TYPES *
 ****************************/












void encode_easy_unaries_as_types( void )

{

  NormOperator *o;
  int i1, i, j, k, l, new_T, p, a;
  TypeArray T;
  int num_T;
  NormEffect *e;
  int intersected_type, var;

  for ( i1 = 0; i1 < gnum_easy_operators; i1++ ) {
    o = geasy_operators[i1];

    for ( i = 0; i < o->num_vars; i++ ) {

      T[0] = o->var_types[i];
      num_T = 1;

      j = 0;
      while ( j < o->num_preconds ) {
	p = o->preconds[j].predicate;
	if ( ( (new_T = gtype_to_predicate[p]) != -1 ) &&
	     ( o->preconds[j].args[0] == ENCODE_VAR( i ) ) ) {
	  if ( num_T == MAX_TYPE_INTERSECTIONS ) {
	    printf("\nincrease MAX_TYPE_INTERSECTIONS (currently %d)\n\n",
		   MAX_TYPE_INTERSECTIONS);
	    exit( 1 );
	  }
	  /* insert new type number into ordered array T;
	   * ---- all type numbers in T are different:
	   *      new nr. is of inferred type - can't be type declared for param
	   *      precondition facts occur at most once - doubles are removed
	   *                                              during cleanup
	   */
	  for ( k = 0; k < num_T; k++ ) {
	    if ( new_T < T[k] ) {
	      break;
	    }
	  }
  	  for ( l = num_T; l > k; l-- ) {
	    T[l] = T[l-1];
	  }
	  T[k] = new_T;
	  num_T++;
	  /* now remove superfluous precondition
	   */
	  for ( k = j; k < o->num_preconds-1; k++ ) {
	    o->preconds[k].predicate = o->preconds[k+1].predicate;
	    for ( l = 0; l < garity[o->preconds[k].predicate]; l++ ) {
	      o->preconds[k].args[l] = o->preconds[k+1].args[l];
	    }
	  }
	  o->num_preconds--;
	} else {
	  j++;
	}
      }

      /* if we did not hit any unary inertia concerning this parameter
       * in the preconds, skip parameter and go to next one
       */
      if ( num_T == 1 ) {
	continue;
      }

      /* now we have the ordered array of types to intersect for param i 
       * of op o in array T of size num_T;
       * if there already is this intersected type, set type of this
       * param to its number, otherwise create the new intersected type.
       */
      if ( (intersected_type = find_intersected_type( T, num_T )) != -1 ) {
	/* type already there
	 */
	o->var_types[i] = intersected_type;
	continue;
      }

      /* create new type
       */
      o->var_types[i] = create_intersected_type( T, num_T );
    }

    for ( e = o->effects; e; e = e->next ) {
      for ( i = 0; i < e->num_vars; i++ ) {
	T[0] = e->var_types[i];
	var = o->num_vars + i;
	num_T = 1;
	j = 0;
	while ( j < e->num_conditions ) {
	  p = e->conditions[j].predicate;
	  if ( p < 0 ) {
	    j++;
	    continue;
	  }
	  if ( ( (new_T = gtype_to_predicate[p]) != -1 ) &&
	       ( e->conditions[j].args[0] == ENCODE_VAR( var ) ) ) {
	    if ( num_T == MAX_TYPE_INTERSECTIONS ) {
	      printf("\nincrease MAX_TYPE_INTERSECTIONS (currently %d)\n\n",
		     MAX_TYPE_INTERSECTIONS);
	      exit( 1 );
	    }
	    for ( k = 0; k < num_T; k++ ) {
	      if ( new_T < T[k] ) {
		break;
	      }
	    }
	    for ( l = num_T; l > k; l-- ) {
	      T[l] = T[l-1];
	    }
	    T[k] = new_T;
	    num_T++;
	    for ( k = j; k < e->num_conditions-1; k++ ) {
	      e->conditions[k].predicate = e->conditions[k+1].predicate;
	      a = ( e->conditions[k].predicate < 0 ) ?
		2 : garity[e->conditions[k].predicate];
	      for ( l = 0; l < a; l++ ) {
		e->conditions[k].args[l] = e->conditions[k+1].args[l];
	      }
	    }
	    e->num_conditions--;
	  } else {
	    j++;
	  }
	}
	if ( num_T == 1 ) {
	  continue;
	}
	if ( (intersected_type = find_intersected_type( T, num_T )) != -1 ) {
	  e->var_types[i] = intersected_type;
	  continue;
	}
	e->var_types[i] = create_intersected_type( T, num_T );
      }
    }
  }

  handle_empty_easy_parameters();

}



int create_intersected_type( TypeArray T, int num_T )

{

  int i, j, k, intersected_type;

  if ( gnum_types == MAX_TYPES ) {
    printf("\ntoo many (inferred and intersected) types! increase MAX_TYPES (currently %d)\n\n",
	   MAX_TYPES);
    exit( 1 );
  } 
  gtype_names[gnum_types] = NULL;
  gtype_size[gnum_types] = 0;
  for ( i = 0; i < MAX_CONSTANTS; i++ ) {
    gis_member[i][gnum_types] = FALSE;
  }
  for ( i = 0; i < num_T; i++ ) {
    gintersected_types[gnum_types][i] = T[i];
  }
  gnum_intersected_types[gnum_types] = num_T;
  intersected_type = gnum_types;
  gnum_types++;

  for ( j = 0; j < gtype_size[T[0]]; j++ ) {
    for ( k = 1; k < num_T; k++ ) {
      if ( !gis_member[gtype_consts[T[0]][j]][T[k]] ) {
	break;
      }
    }
    if ( k < num_T ) {
      continue;
    }
    /* add constant to new type
     */
    if ( gtype_size[intersected_type] == MAX_TYPE ) {
      printf("\ntoo many consts in intersected type! increase MAX_TYPE (currently %d)\n\n",
	     MAX_TYPE);
      exit( 1 );
    }
    gtype_consts[intersected_type][gtype_size[intersected_type]++] = gtype_consts[T[0]][j];
    gis_member[gtype_consts[T[0]][j]][intersected_type] = TRUE;
  }
  
  /* now verify if the intersected type equals one of the types that we intersected.
   * this is the case, iff one of the types in T has the same size as intersected_type
   */
  for ( j = 0; j < num_T; j++ ) {
    if ( gtype_size[intersected_type] != gtype_size[T[j]] ) {
      continue;
    }
    /* type T[j] contains exactly the constants that we need!
     *
     * remove intersected type from table!
     */
    gtype_size[intersected_type] = 0;
    for ( k = 0; k < MAX_CONSTANTS; k++ ) {
      gis_member[k][intersected_type] = FALSE;
    }
    gnum_intersected_types[intersected_type] = -1;
    gnum_types--;
    intersected_type = T[j];
    break;
  }

  return intersected_type;

}



int find_intersected_type( TypeArray T, int num_T )

{

  int i, j;

  for ( i = 0; i < gnum_types; i++ ) {
    if ( gnum_intersected_types[i] == -1 ) {
      continue;
    }

    if ( gnum_intersected_types[i] != num_T ) {
      continue;
    }

    for ( j = 0; j < num_T; j++ ) {
      if ( T[j] != gintersected_types[i][j] ) {
	break;
      }
    }
    if ( j < num_T ) {
      continue;
    }

    return i;
  }

  return -1;

}
  













/******************************
 * MULTIPLY EFFECT PARAMETERS *
 ******************************/












/* local globals for multiplying
 */

int linertia_conds[MAX_VARS];
int lnum_inertia_conds;

int lmultiply_parameters[MAX_VARS];
int lnum_multiply_parameters;

NormOperator *lo;
NormEffect *le;

NormEffect *lres;






void multiply_easy_effect_parameters( void )

{

  int i, j, k, l, p, par;
  NormEffect *e;

  for ( i = 0; i < gnum_easy_operators; i++ ) {
    lo = geasy_operators[i];

    lres = NULL;
    for ( e = lo->effects; e; e = e->next ) {
      le = e;

      lnum_inertia_conds = 0;
      for ( j = 0; j < e->num_conditions; j++ ) {
	for ( k = 0; k < garity[e->conditions[j].predicate]; k++ ) {
	  if ( e->conditions[j].args[k] < 0 &&
	       DECODE_VAR( e->conditions[j].args[k] ) < lo->num_vars ) {
	    break;
	  }
	}
	if ( k < garity[e->conditions[j].predicate] ) {
	  /* only consider inertia constraining effect parameters
	   */
	  continue;
	}
	if ( !gis_added[e->conditions[j].predicate] &&
	     !gis_deleted[e->conditions[j].predicate] ) {
	  linertia_conds[lnum_inertia_conds++] = j;
	}
      }

      lnum_multiply_parameters = 0;
      for ( j = 0; j < e->num_vars; j++ ) {
	par = lo->num_vars + j;
	for ( k = 0; k < lnum_inertia_conds; k++ ) {
	  p = e->conditions[linertia_conds[k]].predicate;
	  for ( l = 0; l < garity[p]; l++ ) {
	    if ( e->conditions[linertia_conds[k]].args[l] ==
		 ENCODE_VAR( par ) ) {
	      break;
	    }
	  }
	  if ( l < garity[p] ) {
	    break;
	  }
	}
	if ( k < lnum_inertia_conds ) {
	  continue;
	}
	lmultiply_parameters[lnum_multiply_parameters++] = j;
      }

      unify_easy_inertia_conditions( 0 );
    }
    free_NormEffect( lo->effects );
    lo->effects = lres;
  }

}



void unify_easy_inertia_conditions( int curr_inertia )

{

  int p, i, j, af, hh;
  int args[MAX_VARS];
  int affected_params[MAX_VARS];
  int num_affected_params = 0;

  if ( curr_inertia == lnum_inertia_conds ) {
    multiply_easy_non_constrained_effect_parameters( 0 );
    return;
  }

  p = le->conditions[linertia_conds[curr_inertia]].predicate;
  for ( i = 0; i < garity[p]; i++ ) {
    args[i] = le->conditions[linertia_conds[curr_inertia]].args[i];
    if ( args[i] < 0 ) {
      hh = DECODE_VAR( args[i] );
      hh -= lo->num_vars;
      if ( le->inst_table[hh] != -1 ) {
	args[i] = le->inst_table[hh];
      } else {
	affected_params[num_affected_params++] = hh;
      }
    }
  }

  for ( i = 0; i < gnum_initial_predicate[p]; i++ ) {
    af = 0;
    for ( j = 0; j < garity[p]; j++ ) {
      if ( args[j] >= 0 ) {
	if ( args[j] != ginitial_predicate[p][i].args[j] ) {
	  break;
	} else {
	  continue;
	}
      }
      le->inst_table[affected_params[af++]] = ginitial_predicate[p][i].args[j];
    }
    if ( j < garity[p] ) {
      continue;
    }

    unify_easy_inertia_conditions( curr_inertia + 1 );
  }

  for ( i = 0; i < num_affected_params; i++ ) {
    le->inst_table[affected_params[i]] = -1;
  }

}



void multiply_easy_non_constrained_effect_parameters( int curr_parameter )

{

  int t, n, i, j, k, p, par;
  NormEffect *tmp;
  Bool rem;

  if ( curr_parameter == lnum_multiply_parameters ) {
    /* create new effect, adjusting conds to inst, and
     * partially instantiating effects;
     *
     * add result to  lres
     */
    tmp = new_NormEffect2( le );

    /* instantiate param occurences
     */
    for ( i = 0; i < le->num_vars; i++ ) {
      par = lo->num_vars + i;

      /* numerical part
       */
      for ( j = 0; j < tmp->num_numeric_conditions; j++ ) {
	replace_var_with_const_in_exp( &(tmp->numeric_conditions_lh[j]), 
				       par, le->inst_table[i] );
      }
      for ( j = 0; j < tmp->num_numeric_conditions; j++ ) {
	replace_var_with_const_in_exp( &(tmp->numeric_conditions_rh[j]), 
				       par, le->inst_table[i] );
      }
      /* was that already enough to get numbers? if yes,
       * see whether comparison holds or not.
       */
      j = 0;
      while ( j < tmp->num_numeric_conditions ) {
	if ( tmp->numeric_conditions_lh[j]->connective == NUMBER &&
	     tmp->numeric_conditions_rh[j]->connective == NUMBER ) {
	  if ( number_comparison_holds( tmp->numeric_conditions_comp[j],
					tmp->numeric_conditions_lh[j]->value,
					tmp->numeric_conditions_rh[j]->value ) ) {
	    free_ExpNode( tmp->numeric_conditions_lh[j] );
	    free_ExpNode( tmp->numeric_conditions_rh[j] );
	    for ( k = j; k < tmp->num_numeric_conditions-1; k++ ) {
	      tmp->numeric_conditions_comp[k] = tmp->numeric_conditions_comp[k+1];
	      tmp->numeric_conditions_lh[k] = tmp->numeric_conditions_lh[k+1];
	      tmp->numeric_conditions_rh[k] = tmp->numeric_conditions_rh[k+1];
	    }
	    tmp->num_numeric_conditions--;
	  } else {
	    free_NormEffect( tmp );
	    return;
	  }
	} else {
	  j++;
	}
      }
      for ( j = 0; j < tmp->num_numeric_effects; j++ ) {
	for ( k = 0; k < gf_arity[tmp->numeric_effects_fluent[j].function]; k++ ) {
	  if ( tmp->numeric_effects_fluent[j].args[k] == ENCODE_VAR( par ) ) {
	    tmp->numeric_effects_fluent[j].args[k] = le->inst_table[i];
	  }
	}
      }
      for ( j = 0; j < tmp->num_numeric_effects; j++ ) {
	replace_var_with_const_in_exp( &(tmp->numeric_effects_rh[j]), 
				       par, le->inst_table[i] );
      }

      /* logical part
       */
      for ( j = 0; j < tmp->num_conditions; j++ ) {
	for ( k = 0; k < garity[tmp->conditions[j].predicate]; k++ ) {
	  if ( tmp->conditions[j].args[k] == ENCODE_VAR( par ) ) {
	    tmp->conditions[j].args[k] = le->inst_table[i];
	  }
	}
      }
      for ( j = 0; j < tmp->num_adds; j++ ) {
	for ( k = 0; k < garity[tmp->adds[j].predicate]; k++ ) {
	  if ( tmp->adds[j].args[k] == ENCODE_VAR( par ) ) {
	    tmp->adds[j].args[k] = le->inst_table[i];
	  }
	}
      }
      for ( j = 0; j < tmp->num_dels; j++ ) {
	for ( k = 0; k < garity[tmp->dels[j].predicate]; k++ ) {
	  if ( tmp->dels[j].args[k] == ENCODE_VAR( par ) ) {
	    tmp->dels[j].args[k] = le->inst_table[i];
	  }
	}
      }
    }
    /* adjust conditions
     */
    i = 0;
    while ( i < tmp->num_conditions ) {
      rem = FALSE;
      p = tmp->conditions[i].predicate;
      if ( !gis_added[p] &&
	   !gis_deleted[p] ) {
	for ( j = 0; j < garity[p]; j++ ) {
	  if ( tmp->conditions[i].args[j] < 0 &&
	       DECODE_VAR( tmp->conditions[i].args[j] < lo->num_vars ) ) {
	    break;
	  }
	}
	if ( j == garity[p] ) {
	  /* inertia that constrain only effect params have been unified,
	   * are therefore TRUE
	   */
	  rem = TRUE;
	}
      }
      if ( rem ) {
	for ( j = i; j < tmp->num_conditions - 1; j++ ) {
	  tmp->conditions[j].predicate = tmp->conditions[j+1].predicate;
	  for ( k = 0; k < garity[tmp->conditions[j+1].predicate]; k++ ) {
	    tmp->conditions[j].args[k] = tmp->conditions[j+1].args[k];
	  }
	}
	tmp->num_conditions--;
      } else {
	i++;
      }
    }
    /* add result to lres
     */
    if ( lres ) {
      lres->prev = tmp;
    }
    tmp->next = lres;
    lres = tmp;
    return;
  }

  t = le->var_types[lmultiply_parameters[curr_parameter]];
  n = gtype_size[t];

  for ( i = 0; i < n; i++ ) {
    le->inst_table[lmultiply_parameters[curr_parameter]] = gtype_consts[t][i];
    multiply_easy_non_constrained_effect_parameters( curr_parameter + 1 );
  }

  le->inst_table[lmultiply_parameters[curr_parameter]] = -1;

}



















/**************************
 * MULTIPLY OP PARAMETERS *
 **************************/



















void multiply_easy_op_parameters( void )

{

  int i, j, k, l, p;
  NormOperator *o;

  geasy_templates = NULL;
  gnum_easy_templates = 0;

  for ( i = 0; i < gnum_easy_operators; i++ ) {
    lo = geasy_operators[i];

    lnum_inertia_conds = 0;
    for ( j = 0; j < lo->num_preconds; j++ ) {
      if ( !gis_added[lo->preconds[j].predicate] &&
	   !gis_deleted[lo->preconds[j].predicate] ) {
	linertia_conds[lnum_inertia_conds++] = j;
      }
    }
      
    lnum_multiply_parameters = 0;
    for ( j = 0; j < lo->num_vars; j++ ) {
      for ( k = 0; k < lnum_inertia_conds; k++ ) {
	p = lo->preconds[linertia_conds[k]].predicate;
	for ( l = 0; l < garity[p]; l++ ) {
	  if ( lo->preconds[linertia_conds[k]].args[l] ==
	       ENCODE_VAR( j ) ) {
	    break;
	  }
	}
	if ( l < garity[p] ) {
	  break;
	}
      }
      if ( k < lnum_inertia_conds ) {
	continue;
      }
      lmultiply_parameters[lnum_multiply_parameters++] = j;
    }

    unify_easy_inertia_preconds( 0 );
  }

  /* now remove inertia preconditions from operator schemata
   */
  for ( i = 0; i < gnum_easy_operators; i++ ) {
    o = geasy_operators[i];

    j = 0;
    while ( j < o->num_preconds ) {
      if ( !gis_added[o->preconds[j].predicate] &&
	   !gis_deleted[o->preconds[j].predicate] ) {
	for ( k = j; k < o->num_preconds - 1; k++ ) { 
 	  o->preconds[k].predicate = o->preconds[k+1].predicate;
	  for ( l = 0; l < garity[o->preconds[k].predicate]; l++ ) {
	    o->preconds[k].args[l] = o->preconds[k+1].args[l];
	  }
	}
	o->num_preconds--;
      } else {
	j++;
      }
    }
  }   

}



void unify_easy_inertia_preconds( int curr_inertia )

{

  int p, i, j, af, hh;
  int args[MAX_VARS];
  int affected_params[MAX_VARS];
  int num_affected_params = 0;

  if ( curr_inertia == lnum_inertia_conds ) {
    multiply_easy_non_constrained_op_parameters( 0 );
    return;
  }

  p = lo->preconds[linertia_conds[curr_inertia]].predicate;
  for ( i = 0; i < garity[p]; i++ ) {
    args[i] = lo->preconds[linertia_conds[curr_inertia]].args[i];
    if ( args[i] < 0 ) {
      hh = DECODE_VAR( args[i] );
      if ( lo->inst_table[hh] != -1 ) {
	args[i] = lo->inst_table[hh];
      } else {
	affected_params[num_affected_params++] = hh;
      }
    }
  }

  for ( i = 0; i < gnum_initial_predicate[p]; i++ ) {
    af = 0;
    for ( j = 0; j < garity[p]; j++ ) {
      if ( args[j] >= 0 ) {
	if ( args[j] != ginitial_predicate[p][i].args[j] ) {
	  break;
	} else {
	  continue;
	}
      }
      /* check whether that constant has the correct type for that
       * parameter (can be not fulfilled due to encoding of unary inertia
       */
      if ( !gis_member[ginitial_predicate[p][i].args[j]][lo->var_types[affected_params[af]]] ) {
	break;
      }
      /* legal constant; set op parameter instantiation to it
       */
      lo->inst_table[affected_params[af++]] = ginitial_predicate[p][i].args[j];
    }
    if ( j < garity[p] ) {
      continue;
    }

    unify_easy_inertia_preconds( curr_inertia + 1 );
  }

  for ( i = 0; i < num_affected_params; i++ ) {
    lo->inst_table[affected_params[i]] = -1;
  }

}



void multiply_easy_non_constrained_op_parameters( int curr_parameter )

{

  EasyTemplate *tmp;
  int i, j, t, n;

  if ( curr_parameter == lnum_multiply_parameters ) {
    tmp = new_EasyTemplate( lo );
    for ( i = 0; i < lo->num_vars; i++ ) {
      tmp->inst_table[i] = lo->inst_table[i];
    }
    tmp->next = geasy_templates;
    if ( geasy_templates ) {
      geasy_templates->prev = tmp;
    }
    geasy_templates = tmp;
    gnum_easy_templates++;
    return;
  }

  if ( curr_parameter == lnum_multiply_parameters - 1 ) {
    t = lo->var_types[lmultiply_parameters[curr_parameter]];
    n = gtype_size[t];
    for ( i = 0; i < n; i++ ) {
      lo->inst_table[lmultiply_parameters[curr_parameter]] = gtype_consts[t][i];

      tmp = new_EasyTemplate( lo );
      for ( j = 0; j < lo->num_vars; j++ ) {
	tmp->inst_table[j] = lo->inst_table[j];
      }
      tmp->next = geasy_templates;
      if ( geasy_templates ) {
	geasy_templates->prev = tmp;
      }
      geasy_templates = tmp;
      gnum_easy_templates++;
    }

    lo->inst_table[lmultiply_parameters[curr_parameter]] = -1;

    return;
  }

  t = lo->var_types[lmultiply_parameters[curr_parameter]];
  n = gtype_size[t];
  for ( i = 0; i < n; i++ ) {
    lo->inst_table[lmultiply_parameters[curr_parameter]] = gtype_consts[t][i];

    multiply_easy_non_constrained_op_parameters( curr_parameter + 1 );
  }

  lo->inst_table[lmultiply_parameters[curr_parameter]] = -1;

}


==> JAIR/Metric-FF/inst_easy.h <==


/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/




/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */









/*********************************************************************
 * File: inst_easy.h
 * Description: headers for multiplying easy operators.
 *
 *
 * Author: Joerg Hoffmann 2000
 *
 *********************************************************************/ 








#ifndef _INST_EASY_H
#define _INST_EASY_H



void build_easy_action_templates( void );



void cleanup_easy_domain( void );
Bool identical_fact( Fact *f1, Fact *f2 );
void handle_empty_easy_parameters( void );



void encode_easy_unaries_as_types( void );
int create_intersected_type( TypeArray T, int num_T );
int find_intersected_type( TypeArray T, int num_T );



void multiply_easy_effect_parameters( void );
void unify_easy_inertia_conditions( int curr_inertia );
void multiply_easy_non_constrained_effect_parameters( int curr_parameter );



void multiply_easy_op_parameters( void );
void unify_easy_inertia_preconds( int curr_inertia );
void multiply_easy_non_constrained_op_parameters( int curr_parameter );



#endif /* _INST_EASY_H */


==> JAIR/Metric-FF/inst_final.c <==


/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/




/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */








/*********************************************************************
 * File: inst_final.c
 * Description: final domain representation functions
 *
 *
 * Author: Joerg Hoffmann 2000
 *
 *********************************************************************/ 









#include "ff.h"

#include "output.h"
#include "memory.h"

#include "expressions.h"

#include "inst_pre.h"
#include "inst_final.h"














/********************************
 * POSSIBLY TRUE FACTS ANALYSIS *
 ********************************/








/* local globals for this part
 */

int_pointer lpos[MAX_PREDICATES];
int_pointer lneg[MAX_PREDICATES];
int_pointer luse[MAX_PREDICATES];
int_pointer lindex[MAX_PREDICATES];

int lp;
int largs[MAX_VARS];



/* for collecting poss. defined fluents
 */
int_pointer lf_def[MAX_FUNCTIONS];
int_pointer lf_index[MAX_FUNCTIONS];

int lf;
int lf_args[MAX_VARS];






void perform_reachability_analysis( void )

{

  int size, i, j, k, adr, num;
  Bool fixpoint;
  Facts *f;
  NormOperator *no;
  EasyTemplate *t1, *t2;
  NormEffect *ne;
  Action *tmp, *a;
  Bool *had_hard_template;
  PseudoAction *pa;
  PseudoActionEffect *pae;

  gactions = NULL;
  gnum_actions = 0;

  for ( i = 0; i < gnum_predicates; i++ ) {
    size =  1;
    for ( j = 0; j < garity[i]; j++ ) {
      size *= gnum_constants;
    }

    lpos[i] = ( int_pointer ) calloc( size, sizeof( int ) );
    lneg[i] = ( int_pointer ) calloc( size, sizeof( int ) );
    luse[i] = ( int_pointer ) calloc( size, sizeof( int ) );
    lindex[i] = ( int_pointer ) calloc( size, sizeof( int ) );

    for ( j = 0; j < size; j++ ) {
      lpos[i][j] = 0;
      lneg[i][j] = 1;/* all facts but initials are poss. negative */
      luse[i][j] = 0;
      lindex[i][j] = -1;
    }
  }

  had_hard_template = ( Bool * ) calloc( gnum_hard_templates, sizeof( Bool ) );
  for ( i = 0; i < gnum_hard_templates; i++ ) {
    had_hard_template[i] = FALSE;
  }

  /* mark initial facts as possibly positive, not poss. negative
   */
  for ( i = 0; i < gnum_predicates; i++ ) {
    lp = i;
    for ( j = 0; j < gnum_initial_predicate[i]; j++ ) {
      for ( k = 0; k < garity[i]; k++ ) {
	largs[k] = ginitial_predicate[i][j].args[k];
      }
      adr = fact_adress();
      lpos[lp][adr] = 1;
      lneg[lp][adr] = 0;
    }
  }

  /* compute fixpoint
   */
  fixpoint = FALSE;
  while ( !fixpoint ) {
    fixpoint = TRUE;

    /* assign next layer of easy templates to possibly positive fixpoint
     */
    t1 = geasy_templates;
    while ( t1 ) {
      no = t1->op;
      for ( i = 0; i < no->num_preconds; i++ ) {
	lp = no->preconds[i].predicate;
	for ( j = 0; j < garity[lp]; j++ ) {
	  largs[j] = ( no->preconds[i].args[j] >= 0 ) ?
	    no->preconds[i].args[j] : t1->inst_table[DECODE_VAR( no->preconds[i].args[j] )];
	}
	if ( !lpos[lp][fact_adress()] ) {
	  break;
	}
      }

      if ( i < no->num_preconds ) {
	t1 = t1->next;
	continue;
      }

      num = 0;
      for ( ne = no->effects; ne; ne = ne->next ) {
	num++;
	/* currently, simply ignore effect conditions and assume
	 * they will all be made true eventually.
	 */
	for ( i = 0; i < ne->num_adds; i++ ) {
	  lp = ne->adds[i].predicate;
	  for ( j = 0; j < garity[lp]; j++ ) {
	    largs[j] = ( ne->adds[i].args[j] >= 0 ) ?
	      ne->adds[i].args[j] : t1->inst_table[DECODE_VAR( ne->adds[i].args[j] )];
	  }
	  adr = fact_adress();
	  if ( !lpos[lp][adr] ) {
	    /* new relevant fact! (added non initial)
	     */
	    lpos[lp][adr] = 1;
	    lneg[lp][adr] = 1;
	    luse[lp][adr] = 1;
	    if ( gnum_relevant_facts == MAX_RELEVANT_FACTS ) {
	      printf("\ntoo many relevant facts! increase MAX_RELEVANT_FACTS (currently %d)\n\n",
		     MAX_RELEVANT_FACTS);
	      exit( 1 );
	    }
	    grelevant_facts[gnum_relevant_facts].predicate = lp;
	    for ( j = 0; j < garity[lp]; j++ ) {
	      grelevant_facts[gnum_relevant_facts].args[j] = largs[j];
	    }
	    lindex[lp][adr] = gnum_relevant_facts;
	    gnum_relevant_facts++;
	    fixpoint = FALSE;
	  }
	}
      }

      tmp = new_Action();
      tmp->norm_operator = no;
      for ( i = 0; i < no->num_vars; i++ ) {
	tmp->inst_table[i] = t1->inst_table[i];
      }
      tmp->name = no->operator->name;
      tmp->num_name_vars = no->operator->number_of_real_params;
      make_name_inst_table_from_NormOperator( tmp, no, t1 );
      tmp->next = gactions;
      tmp->num_effects = num;
      gactions = tmp;
      gnum_actions++;

      t2 = t1->next;
      if ( t1->next ) {
	t1->next->prev = t1->prev;
      }
      if ( t1->prev ) {
	t1->prev->next = t1->next;
      } else {
	geasy_templates = t1->next;
      }
      free_single_EasyTemplate( t1 );
      t1 = t2;
    }

    /* now assign all hard templates that have not been transformed
     * to actions yet.
     */
    for ( i = 0; i < gnum_hard_templates; i++ ) {
      if ( had_hard_template[i] ) {
	continue;
      }
      pa = ghard_templates[i];

      for ( j = 0; j < pa->num_preconds; j++ ) {
	lp = pa->preconds[j].predicate;
	for ( k = 0; k < garity[lp]; k++ ) {
	  largs[k] = pa->preconds[j].args[k];
	}
	if ( !lpos[lp][fact_adress()] ) {
	  break;
	}
      }

      if ( j < pa->num_preconds ) {
	continue;
      }

      for ( pae = pa->effects; pae; pae = pae->next ) {
	/* currently, simply ignore effect conditions and assume
	 * they will all be made true eventually.
	 */
	for ( j = 0; j < pae->num_adds; j++ ) {
	  lp = pae->adds[j].predicate;
	  for ( k = 0; k < garity[lp]; k++ ) {
	    largs[k] = pae->adds[j].args[k];
	  }
	  adr = fact_adress();
	  if ( !lpos[lp][adr] ) {
	    /* new relevant fact! (added non initial)
	     */
	    lpos[lp][adr] = 1;
	    lneg[lp][adr] = 1;
	    luse[lp][adr] = 1;
	    if ( gnum_relevant_facts == MAX_RELEVANT_FACTS ) {
	      printf("\ntoo many relevant facts! increase MAX_RELEVANT_FACTS (currently %d)\n\n",
		     MAX_RELEVANT_FACTS);
	      exit( 1 );
	    }
	    grelevant_facts[gnum_relevant_facts].predicate = lp;
	    for ( k = 0; k < garity[lp]; k++ ) {
	      grelevant_facts[gnum_relevant_facts].args[k] = largs[k];
	    }
	    lindex[lp][adr] = gnum_relevant_facts;
	    gnum_relevant_facts++;
	    fixpoint = FALSE;
	  }
	}
      }

      tmp = new_Action();
      tmp->pseudo_action = pa;
      for ( j = 0; j < pa->operator->num_vars; j++ ) {
	tmp->inst_table[j] = pa->inst_table[j];
      }
      tmp->name = pa->operator->name;
      tmp->num_name_vars = pa->operator->number_of_real_params;
      make_name_inst_table_from_PseudoAction( tmp, pa );
      tmp->next = gactions;
      tmp->num_effects = pa->num_effects;
      gactions = tmp;
      gnum_actions++;

      had_hard_template[i] = TRUE;
    }
  }

  free( had_hard_template );

  gnum_pp_facts = gnum_initial + gnum_relevant_facts;

  if ( gcmd_line.display_info == 118 ) {
    printf("\nreachability analysys came up with:");

    printf("\n\npossibly positive facts:");
    for ( f = ginitial; f; f = f->next ) {
      printf("\n");
      print_Fact( f->fact );
    }
    for ( i = 0; i < gnum_relevant_facts; i++ ) {
      printf("\n");
      print_Fact( &(grelevant_facts[i]) );
    }

    printf("\n\nthis yields these %d action templates:", gnum_actions);
    for ( i = 0; i < gnum_operators; i++ ) {
      printf("\n\noperator %s:", goperators[i]->name);
      for ( a = gactions; a; a = a->next ) {
	if ( ( a->norm_operator && 
	       a->norm_operator->operator !=  goperators[i] ) ||
	     ( a->pseudo_action &&
	       a->pseudo_action->operator !=  goperators[i] ) ) {
	  continue;
	}
	printf("\ntemplate: ");
	for ( j = 0; j < goperators[i]->number_of_real_params; j++ ) {
	  printf("%s", gconstants[a->name_inst_table[j]]);
	  if ( j < goperators[i]->num_vars-1 ) {
	    printf(" ");
	  }
	}
      }
    }
    printf("\n\n");
  }

}



int fact_adress( void )

{

  int r = 0, b = 1, i;

  for ( i = garity[lp] - 1; i > -1; i-- ) {
    r += b * largs[i];
    b *= gnum_constants;
  }

  return r;

}



int fluent_adress( void )

{

  int r = 0, b = 1, i;

  for ( i = gf_arity[lf] - 1; i > -1; i-- ) {
    r += b * lf_args[i];
    b *= gnum_constants;
  }

  return r;

}



void make_name_inst_table_from_NormOperator( Action *a, NormOperator *o, EasyTemplate *t )

{

  int i, r = 0, m = 0;

  for ( i = 0; i < o->operator->number_of_real_params; i++ ) {
    if ( o->num_removed_vars > r &&
	 o->removed_vars[r] == i ) {
      /* this var has been removed in NormOp;
       * insert type constraint constant
       *
       * at least one there, as empty typed pars ops are removed
       */
      a->name_inst_table[i] = gtype_consts[o->type_removed_vars[r]][0];
      r++;
    } else {
      /* this par corresponds to par m  in NormOp
       */
      a->name_inst_table[i] = t->inst_table[m];
      m++;
    }
  }

}



void make_name_inst_table_from_PseudoAction( Action *a, PseudoAction *pa )

{

  int i;

  for ( i = 0; i < pa->operator->number_of_real_params; i++ ) {
    a->name_inst_table[i] = pa->inst_table[i];
  }

}


















/***********************************************************
 * RELEVANCE ANALYSIS AND FINAL DOMAIN AND PROBLEM CLEANUP *
 ***********************************************************/









/* counts effects for later allocation
 */
int lnum_effects;









void collect_relevant_facts_and_fluents( void )

{

  Action *a;
  NormOperator *no;
  NormEffect *ne;
  int i, j, adr, size;
  PseudoAction *pa;
  PseudoActionEffect *pae;
  FluentValues *fvs;

  /* facts: mark all deleted facts; such facts, that are also pos, are relevant.
   */
  for ( a = gactions; a; a = a->next ) {
    if ( a->norm_operator ) {
      no = a->norm_operator;

      for ( ne = no->effects; ne; ne = ne->next ) {
	for ( i = 0; i < ne->num_dels; i++ ) {
	  lp = ne->dels[i].predicate;
	  for ( j = 0; j < garity[lp]; j++ ) {
	    largs[j] = ( ne->dels[i].args[j] >= 0 ) ?
	      ne->dels[i].args[j] : a->inst_table[DECODE_VAR( ne->dels[i].args[j] )];
	  }
	  adr = fact_adress();

	  lneg[lp][adr] = 1;
	  if ( lpos[lp][adr] &&
	       !luse[lp][adr] ) {
	    luse[lp][adr] = 1;
	    lindex[lp][adr] = gnum_relevant_facts;
	    if ( gnum_relevant_facts == MAX_RELEVANT_FACTS ) {
	      printf("\nincrease MAX_RELEVANT_FACTS! (current value: %d)\n\n",
		     MAX_RELEVANT_FACTS);
	      exit( 1 );
	    }
	    grelevant_facts[gnum_relevant_facts].predicate = lp;
	    for ( j = 0; j < garity[lp]; j++ ) {
	      grelevant_facts[gnum_relevant_facts].args[j] = largs[j];
	    }
	    lindex[lp][adr] = gnum_relevant_facts;
	    gnum_relevant_facts++;
	  }
	}
      }
    } else {
      pa = a->pseudo_action;

      for ( pae = pa->effects; pae; pae = pae->next ) {
	for ( i = 0; i < pae->num_dels; i++ ) {
	  lp = pae->dels[i].predicate;
	  for ( j = 0; j < garity[lp]; j++ ) {
	    largs[j] = pae->dels[i].args[j];
	  }
	  adr = fact_adress();

	  lneg[lp][adr] = 1;
	  if ( lpos[lp][adr] &&
	       !luse[lp][adr] ) {
	    luse[lp][adr] = 1;
	    lindex[lp][adr] = gnum_relevant_facts;
	    if ( gnum_relevant_facts == MAX_RELEVANT_FACTS ) {
	      printf("\nincrease MAX_RELEVANT_FACTS! (current value: %d)\n\n",
		     MAX_RELEVANT_FACTS);
	      exit( 1 );
	    }
	    grelevant_facts[gnum_relevant_facts].predicate = lp;
	    for ( j = 0; j < garity[lp]; j++ ) {
	      grelevant_facts[gnum_relevant_facts].args[j] = largs[j];
	    }
	    lindex[lp][adr] = gnum_relevant_facts;
	    gnum_relevant_facts++;
	  }
	}
      }
    }
  }
  /* fluents: collect all that are defined in initial state, plus
   * all that are assigned to by an effect of an action
   * (i.e. preconds poss. pos. due to reachability)
   *
   * first initialise fast access structures
   */
  for ( i = 0; i < gnum_functions; i++ ) {
    size =  1;
    for ( j = 0; j < gf_arity[i]; j++ ) {
      size *= gnum_constants;
    }
    lf_def[i] = ( int_pointer ) calloc( size, sizeof( int ) );
    lf_index[i] = ( int_pointer ) calloc( size, sizeof( int ) );
    for ( j = 0; j < size; j++ ) {
      lf_def[i][j] = 0;
      lf_index[i][j] = -1;
    }
  }
  /* from initial state, only those that are not static.
   */
  for ( fvs = gf_initial; fvs; fvs = fvs->next ) {
    lf = fvs->fluent.function;
    for ( j = 0; j < gf_arity[lf]; j++ ) {
      lf_args[j] = fvs->fluent.args[j];
    }
    adr = fluent_adress();
    if ( !lf_def[lf][adr] ) {
      lf_def[lf][adr] = 1;
      if ( gnum_relevant_fluents == MAX_RELEVANT_FLUENTS ) {
	printf("\ntoo many relevant fluents! increase MAX_RELEVANT_FLUENTS (currently %d)\n\n",
	       MAX_RELEVANT_FLUENTS);
	exit( 1 );
      }
      grelevant_fluents[gnum_relevant_fluents].function = lf;
      grelevant_fluents_name[gnum_relevant_fluents] = 
	( char * ) calloc( MAX_LENGTH, sizeof( char ) );
      strcpy( grelevant_fluents_name[gnum_relevant_fluents], gfunctions[lf] );
      for ( j = 0; j < gf_arity[lf]; j++ ) {
	grelevant_fluents[gnum_relevant_fluents].args[j] = lf_args[j];
	strcat( grelevant_fluents_name[gnum_relevant_fluents], "_" );
	strcat( grelevant_fluents_name[gnum_relevant_fluents], gconstants[lf_args[j]] );
      }
      lf_index[lf][adr] = gnum_relevant_fluents;
      gnum_relevant_fluents++;
    } else {
      printf("\n\nfluent ");
      print_Fluent( &(fvs->fluent) );
      printf(" defined twice in initial state! check input files\n\n");
      exit( 1 );
    }
  }
  /* from actions, all assigns (are non-static anyway)
   */
  for ( a = gactions; a; a = a->next ) {
    if ( a->norm_operator ) {
      no = a->norm_operator;
      for ( ne = no->effects; ne; ne = ne->next ) {
	for ( i = 0; i < ne->num_numeric_effects; i++ ) {
	  if ( ne->numeric_effects_neft[i] != ASSIGN ) continue;
	  lf = ne->numeric_effects_fluent[i].function;
	  for ( j = 0; j < gf_arity[lf]; j++ ) {
	    lf_args[j] = ( ne->numeric_effects_fluent[i].args[j] >= 0 ) ?
	      ne->numeric_effects_fluent[i].args[j] : 
	      a->inst_table[DECODE_VAR( ne->numeric_effects_fluent[i].args[j] )];
	  }
	  adr = fluent_adress();
	  if ( !lf_def[lf][adr] ) {
	    lf_def[lf][adr] = 1;
	    if ( gnum_relevant_fluents == MAX_RELEVANT_FLUENTS ) {
	      printf("\ntoo many relevant fluents! increase MAX_RELEVANT_FLUENTS (currently %d)\n\n",
		     MAX_RELEVANT_FLUENTS);
	      exit( 1 );
	    }
	    grelevant_fluents[gnum_relevant_fluents].function = lf;
	    grelevant_fluents_name[gnum_relevant_fluents] = 
	      ( char * ) calloc( MAX_LENGTH, sizeof( char ) );
	    strcpy( grelevant_fluents_name[gnum_relevant_fluents], gfunctions[lf] );
	    for ( j = 0; j < gf_arity[lf]; j++ ) {
	      grelevant_fluents[gnum_relevant_fluents].args[j] = lf_args[j];
	      strcat( grelevant_fluents_name[gnum_relevant_fluents], "_" );
	      strcat( grelevant_fluents_name[gnum_relevant_fluents], gconstants[lf_args[j]] );
	    }
	    lf_index[lf][adr] = gnum_relevant_fluents;
	    gnum_relevant_fluents++;
	  }
	}
      }
    } else {
      pa = a->pseudo_action;
      for ( pae = pa->effects; pae; pae = pae->next ) {
	for ( i = 0; i < pae->num_numeric_effects; i++ ) {
	  if ( pae->numeric_effects_neft[i] != ASSIGN ) continue;
	  lf = pae->numeric_effects_fluent[i].function;
	  for ( j = 0; j < gf_arity[lf]; j++ ) {
	    lf_args[j] = ( pae->numeric_effects_fluent[i].args[j] >= 0 ) ?
	      pae->numeric_effects_fluent[i].args[j] : 
	      a->inst_table[DECODE_VAR( pae->numeric_effects_fluent[i].args[j] )];
	  }
	  adr = fluent_adress();
	  if ( !lf_def[lf][adr] ) {
	    lf_def[lf][adr] = 1;
	    if ( gnum_relevant_fluents == MAX_RELEVANT_FLUENTS ) {
	      printf("\ntoo many relevant fluents! increase MAX_RELEVANT_FLUENTS (currently %d)\n\n",
		     MAX_RELEVANT_FLUENTS);
	      exit( 1 );
	    }
	    grelevant_fluents[gnum_relevant_fluents].function = lf;
	    grelevant_fluents_name[gnum_relevant_fluents] = 
	      ( char * ) calloc( MAX_LENGTH, sizeof( char ) );
	    strcpy( grelevant_fluents_name[gnum_relevant_fluents], gfunctions[lf] );
	    for ( j = 0; j < gf_arity[lf]; j++ ) {
	      grelevant_fluents[gnum_relevant_fluents].args[j] = lf_args[j];
	      strcat( grelevant_fluents_name[gnum_relevant_fluents], "_" );
	      strcat( grelevant_fluents_name[gnum_relevant_fluents], gconstants[lf_args[j]] );
	    }
	    lf_index[lf][adr] = gnum_relevant_fluents;
	    gnum_relevant_fluents++;
	  }
	}
      }
    }
  }

  if ( gcmd_line.display_info == 119 ) {
    printf("\n\nfacts selected as relevant:");
    for ( i = 0; i < gnum_relevant_facts; i++ ) {
      printf("\n%d: ", i);
      print_Fact( &(grelevant_facts[i]) );
    }
    printf("\n\nfluents selected as relevant:");
    for ( i = 0; i < gnum_relevant_fluents; i++ ) {
      printf("\n%d: ", i);
      print_Fluent( &(grelevant_fluents[i]) );
    }    
    printf("\n\n");
  }

  lnum_effects = 0;

  create_final_goal_state();
  create_final_initial_state();
  create_final_actions();

  if ( gmetric != NULL ) {
    if ( !set_relevants_in_exp( &gmetric ) ) {
      if ( gcmd_line.display_info ) {
	printf("\nwarning: undefined fluent used in optimization expression. defaulting to plan length");
      }
      free_ExpNode( gmetric );
      gmetric = NULL;      
    }
  }

  if ( gcmd_line.display_info == 120 ) {
    printf("\n\nfinal domain representation is:\n\n");  

    for ( i = 0; i < gnum_operators; i++ ) {
      printf("\n\n------------------operator %s-----------\n\n", goperators[i]->name);
      for ( a = gactions; a; a = a->next ) {
	if ( ( !a->norm_operator &&
	       !a->pseudo_action ) ||
	     ( a->norm_operator && 
	       a->norm_operator->operator != goperators[i] ) ||
	     ( a->pseudo_action &&
	       a->pseudo_action->operator != goperators[i] ) ) {
	  continue;
	}
	print_Action( a );
      }
    }
    printf("\n\n--------------------GOAL REACHED ops-----------\n\n");
    for ( a = gactions; a; a = a->next ) {
      if ( !a->norm_operator &&
	   !a->pseudo_action ) {
	print_Action( a );
      }
    }

    printf("\n\nfinal initial state is:\n\n");
    print_State( ginitial_state );

    printf("\n\nfinal goal is:\n\n");
    for ( i = 0; i < gnum_logic_goal; i++ ) {
      print_ft_name( glogic_goal[i] );
      printf("\n");
    }
    for ( i = 0; i < gnum_numeric_goal; i++ ) {
      switch ( gnumeric_goal_comp[i] ) {
      case LE:
	printf("(< ");
	break;
      case LEQ:
	printf("(<= ");
	break;
      case EQ:
	printf("(= ");
	break;
      case GEQ:
	printf("(>= ");
	break;
      case GE:
	printf("(> ");
	break;
      default:
	printf("\nwrong comparator in gnumeric_goal %d\n\n", gnumeric_goal_comp[i]);
	exit( 1 );
      }
      print_ExpNode( gnumeric_goal_lh[i] );
      print_ExpNode( gnumeric_goal_rh[i] );
      printf(")\n");
    }

    if ( gmetric ) {
      printf("\n\nmetric is (minimize):\n");
      print_ExpNode( gmetric );
    } else {
      printf("\n\nmetric: none, i.e. plan length\n");
    }
  }

}



void create_final_goal_state( void )

{

  WffNode *w, *ww;
  int m, mn, i, adr;
  Action *tmp;

  if ( !set_relevants_in_wff( &ggoal ) ) {
    printf("\n\nff: goal accesses a fluent that will never have a defined value. Problem unsolvable.\n\n");
    exit( 1 );
  }
  cleanup_wff( &ggoal );

  if ( ggoal->connective == TRU ) {
    printf("\nff: goal can be simplified to TRUE. The empty plan solves it\n\n");
    gnum_plan_ops = 0;
    exit( 1 );
  }
  if ( ggoal->connective == FAL ) {
    printf("\nff: goal can be simplified to FALSE. No plan will solve it\n\n");
    exit( 1 );
  }

  switch ( ggoal->connective ) {
  case OR:
    if ( gnum_relevant_facts == MAX_RELEVANT_FACTS ) {
      printf("\nincrease MAX_RELEVANT_FACTS! (current value: %d)\n\n",
	     MAX_RELEVANT_FACTS);
      exit( 1 );
    }
    grelevant_facts[gnum_relevant_facts].predicate = -3;
    gnum_relevant_facts++;
    for ( w = ggoal->sons; w; w = w->next ) {
      tmp = new_Action();
      if ( w->connective == AND ) {
	m = 0; mn = 0;
	for ( ww = w->sons; ww; ww = ww->next ) {
	  if ( ww->connective == ATOM ) m++;
	  if ( ww->connective == COMP ) mn++;
	}
	tmp->preconds = ( int * ) calloc( m, sizeof( int ) );
	tmp->numeric_preconds_comp = ( Comparator * ) calloc( mn, sizeof( Comparator ) );
	tmp->numeric_preconds_lh = ( ExpNode_pointer * ) calloc( mn, sizeof( ExpNode_pointer ) );
	tmp->numeric_preconds_rh = ( ExpNode_pointer * ) calloc( mn, sizeof( ExpNode_pointer ) );
	tmp->num_preconds = m;
	tmp->num_numeric_preconds = mn;
	m = 0; mn = 0;
	for ( ww = w->sons; ww; ww = ww->next ) {
	  if ( ww->connective == ATOM ) {
	    lp = ww->fact->predicate;
	    for ( i = 0; i < garity[lp]; i++ ) {
	      largs[i] = ww->fact->args[i];
	    }
	    adr = fact_adress();
	    tmp->preconds[m] = lindex[lp][adr];
	    m++;
	  }
	  if ( ww->connective == COMP ) {
	    tmp->numeric_preconds_comp[mn] = ww->comp;
	    tmp->numeric_preconds_lh[mn] = copy_Exp( ww->lh );
	    tmp->numeric_preconds_rh[mn] = copy_Exp( ww->rh );	    
	    mn++;
	  }
	}
      } else {
	if ( w->connective == ATOM ) {
	  tmp->preconds = ( int * ) calloc( 1, sizeof( int ) );
	  tmp->num_preconds = 1;
	  lp = w->fact->predicate;
	  for ( i = 0; i < garity[lp]; i++ ) {
	    largs[i] = w->fact->args[i];
	  }
	  adr = fact_adress();
	  tmp->preconds[0] = lindex[lp][adr];
	}
	if ( w->connective == COMP ) {
	  tmp->numeric_preconds_comp = ( Comparator * ) calloc( 1, sizeof( Comparator ) );
	  tmp->numeric_preconds_lh = ( ExpNode_pointer * ) calloc( 1, sizeof( ExpNode_pointer ) );
	  tmp->numeric_preconds_rh = ( ExpNode_pointer * ) calloc( 1, sizeof( ExpNode_pointer ) );
	  tmp->numeric_preconds_comp[0] = w->comp;
	  tmp->numeric_preconds_lh[0] = copy_Exp( w->lh );
	  tmp->numeric_preconds_rh[0] = copy_Exp( w->rh );
	  tmp->num_numeric_preconds = 1;
	}
      }
      tmp->effects = ( ActionEffect * ) calloc( 1, sizeof( ActionEffect ) );
      tmp->num_effects = 1;
      tmp->effects[0].conditions = NULL;
      tmp->effects[0].num_conditions = 0;
      tmp->effects[0].dels = NULL;
      tmp->effects[0].num_dels = 0;
      tmp->effects[0].adds = ( int * ) calloc( 1, sizeof( int ) );
      tmp->effects[0].adds[0] = gnum_relevant_facts - 1;
      tmp->effects[0].num_adds = 1;
      tmp->effects[0].numeric_conditions_comp = NULL;
      tmp->effects[0].numeric_conditions_lh = NULL;
      tmp->effects[0].numeric_conditions_rh = NULL;
      tmp->effects[0].num_numeric_conditions = 0;
      tmp->effects[0].numeric_effects_neft = NULL;
      tmp->effects[0].numeric_effects_fl = NULL;
      tmp->effects[0].numeric_effects_rh = NULL;
      tmp->effects[0].num_numeric_effects = 0;

      tmp->next = gactions;
      gactions = tmp;
      gnum_actions++;
      lnum_effects++;
    }
    glogic_goal = ( int * ) calloc( 1, sizeof( int ) );
    glogic_goal[0] = gnum_relevant_facts - 1;
    gnum_logic_goal = 1;
    break;
  case AND:
    m = 0; mn = 0;
    for ( w = ggoal->sons; w; w = w->next ) {
      if ( w->connective == ATOM ) m++;
      if ( w->connective == COMP ) mn++;
    }
    glogic_goal = ( int * ) calloc( m, sizeof( int ) );
    gnumeric_goal_comp = ( Comparator * ) calloc( mn, sizeof( Comparator ) );
    gnumeric_goal_lh = ( ExpNode_pointer * ) calloc( mn, sizeof( ExpNode_pointer ) );
    gnumeric_goal_rh = ( ExpNode_pointer * ) calloc( mn, sizeof( ExpNode_pointer ) );
    gnum_logic_goal = m;
    gnum_numeric_goal = mn;
    m = 0; mn = 0;
    for ( w = ggoal->sons; w; w = w->next ) {
      if ( w->connective == ATOM ) {
	lp = w->fact->predicate;
	for ( i = 0; i < garity[lp]; i++ ) {
	  largs[i] = w->fact->args[i];
	}
	adr = fact_adress();
	glogic_goal[m] = lindex[lp][adr];
	m++;
      }
      if ( w->connective == COMP ) {
	gnumeric_goal_comp[mn] = w->comp;
	gnumeric_goal_lh[mn] = copy_Exp( w->lh ); 
	gnumeric_goal_rh[mn] = copy_Exp( w->rh );
	mn++;
      }
    }
    break;
  case ATOM:
    glogic_goal = ( int * ) calloc( 1, sizeof( int ) );
    gnum_logic_goal = 1;
    lp = ggoal->fact->predicate;
    for ( i = 0; i < garity[lp]; i++ ) {
      largs[i] = ggoal->fact->args[i];
    }
    adr = fact_adress();
    glogic_goal[0] = lindex[lp][adr];
    break;
  case COMP:
    gnumeric_goal_comp = ( Comparator * ) calloc( 1, sizeof( Comparator ) );
    gnumeric_goal_lh = ( ExpNode_pointer * ) calloc( 1, sizeof( ExpNode_pointer ) );
    gnumeric_goal_rh = ( ExpNode_pointer * ) calloc( 1, sizeof( ExpNode_pointer ) );
    gnum_numeric_goal = 1;
    gnumeric_goal_comp[0] = ggoal->comp;
    gnumeric_goal_lh[0] = copy_Exp( ggoal->lh ); 
    gnumeric_goal_rh[0] = copy_Exp( ggoal->rh );
    break;
  default:
    printf("\n\nwon't get here: non COMP,ATOM,AND,OR in fully simplified goal\n\n");
    exit( 1 );
  }

}



Bool set_relevants_in_wff( WffNode **w )

{

  WffNode *i;
  int j, adr;

  switch ( (*w)->connective ) {
  case AND:
  case OR:
    for ( i = (*w)->sons; i; i = i->next ) {
      if ( !set_relevants_in_wff( &i ) ) {
	return FALSE;
      }
    }
    break;
  case ATOM:
    /* no equalities, as fully instantiated
     */
    lp = (*w)->fact->predicate;
    for ( j = 0; j < garity[lp]; j++ ) {
      largs[j] = (*w)->fact->args[j];
    }
    adr = fact_adress();

    if ( !lneg[lp][adr] ) {
      (*w)->connective = TRU;
      free( (*w)->fact );
      (*w)->fact = NULL;
      break;
    }
    if ( !lpos[lp][adr] ) {
      (*w)->connective = FAL;
      free( (*w)->fact );
      (*w)->fact = NULL;
      break;
    }
    break;
  case COMP:
    if ( !set_relevants_in_exp( &((*w)->lh) ) ||
	 !set_relevants_in_exp( &((*w)->rh) ) ) {
      return FALSE;
    }
    break;
  default:
    printf("\n\nwon't get here: non ATOM,OR,AND in goal set relevants\n\n");
    exit( 1 );
  }

  return TRUE;

}



Bool set_relevants_in_exp( ExpNode **n )

{

  int j, adr;

  /* can probably (for sure) forget about the simplification
   * stuff here because it's been done before.
   *
   * igual....
   */
  switch ( (*n)->connective ) {
  case AD:
    if ( !set_relevants_in_exp( &((*n)->leftson) ) ) return FALSE;
    if ( !set_relevants_in_exp( &((*n)->rightson) ) ) return FALSE;
    if ( (*n)->leftson->connective != NUMBER ||
	 (*n)->rightson->connective != NUMBER ) {
      break;
    }
    (*n)->connective = NUMBER;
    (*n)->value = (*n)->leftson->value + (*n)->rightson->value;
    free_ExpNode( (*n)->leftson );
    (*n)->leftson = NULL;
    free_ExpNode( (*n)->rightson );
    (*n)->rightson = NULL;
    break;
  case SU:
    if ( !set_relevants_in_exp( &((*n)->leftson) ) ) return FALSE;
    if ( !set_relevants_in_exp( &((*n)->rightson) ) ) return FALSE;
    if ( (*n)->leftson->connective != NUMBER ||
	 (*n)->rightson->connective != NUMBER ) {
      break;
    }
    (*n)->connective = NUMBER;
    (*n)->value = (*n)->leftson->value - (*n)->rightson->value;
    free_ExpNode( (*n)->leftson );
    (*n)->leftson = NULL;
    free_ExpNode( (*n)->rightson );
    (*n)->rightson = NULL;
    break;
  case MU:
    if ( !set_relevants_in_exp( &((*n)->leftson) ) ) return FALSE;
    if ( !set_relevants_in_exp( &((*n)->rightson) ) ) return FALSE;
    if ( (*n)->leftson->connective != NUMBER ||
	 (*n)->rightson->connective != NUMBER ) {
      break;
    }
    (*n)->connective = NUMBER;
    (*n)->value = (*n)->leftson->value * (*n)->rightson->value;
    free_ExpNode( (*n)->leftson );
    (*n)->leftson = NULL;
    free_ExpNode( (*n)->rightson );
    (*n)->rightson = NULL;
    break;
  case DI:
    if ( !set_relevants_in_exp( &((*n)->leftson) ) ) return FALSE;
    if ( !set_relevants_in_exp( &((*n)->rightson) ) ) return FALSE;
    if ( (*n)->leftson->connective != NUMBER ||
	 (*n)->rightson->connective != NUMBER ) {
      break;
    }
    if ( (*n)->rightson->value == 0 ) {
      /* kind of unclean: simply leave that in here;
       * we will later determine the right thing 
       * to do with it.
       */
      break;
    }
    (*n)->connective = NUMBER;
    (*n)->value = (*n)->leftson->value / (*n)->rightson->value;
    free_ExpNode( (*n)->leftson );
    (*n)->leftson = NULL;
    free_ExpNode( (*n)->rightson );
    (*n)->rightson = NULL;
    break;
  case MINUS:
    if ( !set_relevants_in_exp( &((*n)->son) ) ) return FALSE;
    if ( (*n)->son->connective != NUMBER ) break;
    (*n)->connective = NUMBER;
    (*n)->value = ((float) (-1)) * (*n)->son->value;
    free_ExpNode( (*n)->son );
    (*n)->son = NULL;
    break;    
  case NUMBER:
    break;
  case FHEAD:
    lf = (*n)->fluent->function;
    for ( j = 0; j < gf_arity[lf]; j++ ) {
      lf_args[j] = (*n)->fluent->args[j];
    }
    adr = fluent_adress();
    (*n)->fl = lf_index[lf][adr];
    free( (*n)->fluent );
    (*n)->fluent = NULL;
    if ( lf_index[lf][adr] == -1 ) {
      if ( lf == 0 ) {
	/* ATTENTION!! FUNCTION 0 IS TOTAL-TIME WHICH IS *ONLY* USED
	 * IN OPTIMIZATION EXPRESSION. GETS A SPECIAL TREATMENT
	 * IN THE RESPECTIVE FUNCTION IN SEARCH.C!!!!
	 *
	 * we remember it as fluent -2!!
	 */
	(*n)->fl = -2;
      } else {
	return FALSE;
      }
    }
    break;
  default:
    printf("\n\nset relevants in expnode: wrong specifier %d",
	   (*n)->connective);
    exit( 1 );
  }

  return TRUE;

}



void create_final_initial_state( void )

{

  Facts *f;
  int i, adr, fl;
  FluentValues *fvs;

  i = 0;
  for ( f = ginitial; f; f = f->next ) i++;
  /* we need space for transformation fluents to come!
   */
  make_state( &ginitial_state, i, MAX_RELEVANT_FLUENTS );

  for ( f = ginitial; f; f = f->next ) {
    lp = f->fact->predicate;
    for ( i = 0; i < garity[lp]; i++ ) {
      largs[i] = f->fact->args[i];
    }
    adr = fact_adress();
    if ( !lneg[lp][adr] ) {/* non deleted ini */
      continue;
    }
    ginitial_state.F[ginitial_state.num_F++] = lindex[lp][adr];
  }

  for ( fvs = gf_initial; fvs; fvs = fvs->next ) {
    lf = fvs->fluent.function;
    for ( i = 0; i < gf_arity[lf]; i++ ) {
      lf_args[i] = fvs->fluent.args[i];
    }
    adr = fluent_adress();
    fl = lf_index[lf][adr];
    ginitial_state.f_D[fl] = TRUE;
    ginitial_state.f_V[fl] = fvs->value;
  }

}



void create_final_actions( void )

{

  Action *a, *p, *t;
  NormOperator *no;
  NormEffect *ne;
  int i, j, adr;
  PseudoAction *pa;
  PseudoActionEffect *pae;
  ActionEffect *aa;
  Bool false_cond;

  a = gactions; p = NULL;
  while ( a ) {
    if ( a->norm_operator ) {
      /* action comes from an easy template NormOp
       */
      no = a->norm_operator;

      if ( no->num_preconds > 0 ) {
	a->preconds = ( int * ) calloc( no->num_preconds, sizeof( int ) );
      }
      a->num_preconds = 0;
      for ( i = 0; i < no->num_preconds; i++ ) {
	lp = no->preconds[i].predicate;
	for ( j = 0; j < garity[lp]; j++ ) {
	  largs[j] = ( no->preconds[i].args[j] >= 0 ) ?
	    no->preconds[i].args[j] : a->inst_table[DECODE_VAR( no->preconds[i].args[j] )];
	}
	adr = fact_adress();	
	/* preconds are lpos in all cases due to reachability analysis
	 */
	if ( !lneg[lp][adr] ) {
	  continue;
	}
	a->preconds[a->num_preconds++] = lindex[lp][adr];
      }

      /**************************NUMERIC PRECOND*************************/
      if ( no->num_numeric_preconds > 0 ) {
	a->numeric_preconds_comp = ( Comparator * ) 
	  calloc( no->num_numeric_preconds, sizeof( Comparator ) );
	a->numeric_preconds_lh = ( ExpNode_pointer * )
	  calloc( no->num_numeric_preconds, sizeof( ExpNode_pointer ) );
	a->numeric_preconds_rh = ( ExpNode_pointer * )
	  calloc( no->num_numeric_preconds, sizeof( ExpNode_pointer ) );
	a->num_numeric_preconds = 0;
      }
      for ( i = 0; i < no->num_numeric_preconds; i++ ) {
	a->numeric_preconds_comp[a->num_numeric_preconds] = no->numeric_preconds_comp[i];
	a->numeric_preconds_lh[a->num_numeric_preconds] = copy_Exp( no->numeric_preconds_lh[i] );
	instantiate_exp_by_action( &(a->numeric_preconds_lh[a->num_numeric_preconds]), a );
	if ( !set_relevants_in_exp( &(a->numeric_preconds_lh[a->num_numeric_preconds]) ) ) break;
	a->numeric_preconds_rh[a->num_numeric_preconds] = copy_Exp( no->numeric_preconds_rh[i] );
	instantiate_exp_by_action( &(a->numeric_preconds_rh[a->num_numeric_preconds]), a );
	if ( !set_relevants_in_exp( &(a->numeric_preconds_rh[a->num_numeric_preconds]) ) ) break;
	if ( a->numeric_preconds_lh[a->num_numeric_preconds]->connective == NUMBER &&
	     a->numeric_preconds_rh[a->num_numeric_preconds]->connective == NUMBER ) {
	  /* trivial numeric precond
	   */
	  if ( number_comparison_holds( a->numeric_preconds_comp[a->num_numeric_preconds],
					a->numeric_preconds_lh[a->num_numeric_preconds]->value,
					a->numeric_preconds_rh[a->num_numeric_preconds]->value ) ) {
	    /* true precond -> throw precond away. by not incrementing number of such.
	     */
	    free_ExpNode( a->numeric_preconds_lh[a->num_numeric_preconds] );
	    free_ExpNode( a->numeric_preconds_rh[a->num_numeric_preconds] );
	    continue;
	  } else {
	    /* false precond -> throw action away.
	     */
	    break;
	  }
	}
	a->num_numeric_preconds++;
      }
      if ( i < no->num_numeric_preconds ) {
	/* a precond accesses an undefined fluent, or is false -> remove action!
	 */
	gnum_actions--;
	if ( p ) {
	  p->next = a->next;
	  t = a;
	  a = a->next;
	  t->next = gtrash_actions;
	  gtrash_actions = t;
	} else {
	  gactions = a->next;
	  t = a;
	  a = a->next;
	  t->next = gtrash_actions;
	  gtrash_actions = t;
	}
	continue;
      }
      /**************************NUMERIC PRECOND-END*************************/

      /* and now for the effects
       */
      if ( a->num_effects > 0 ) {
	a->effects = ( ActionEffect * ) calloc( a->num_effects, sizeof( ActionEffect ) );
	for ( i = 0; i < a->num_effects; i++ ) {
	  a->effects[i].illegal = FALSE;
	  a->effects[i].removed = FALSE;
	}
      }
      a->num_effects = 0;
      for ( ne = no->effects; ne; ne = ne->next ) {
	aa = &(a->effects[a->num_effects]);

	if ( ne->num_conditions > 0 ) {
	  aa->conditions = ( int * ) calloc( ne->num_conditions, sizeof( int ) );
	}
	aa->num_conditions = 0;
	for ( i = 0; i < ne->num_conditions; i++ ) {
	  lp = ne->conditions[i].predicate;
	  for ( j = 0; j < garity[lp]; j++ ) {
	    largs[j] = ( ne->conditions[i].args[j] >= 0 ) ?
	      ne->conditions[i].args[j] : a->inst_table[DECODE_VAR( ne->conditions[i].args[j] )];
	  }
	  adr = fact_adress();
	  if ( !lpos[lp][adr] ) {/* condition not reachable: skip effect */
	    break;
	  }
	  if ( !lneg[lp][adr] ) {/* condition always true: skip it */
	    continue;
	  }
	  aa->conditions[aa->num_conditions++] = lindex[lp][adr];
	}
	if ( i < ne->num_conditions ) {/* found unreachable condition: free condition space */
	  free( aa->conditions );
	  continue;
	}

	/**************************NUMERIC COND*************************/
	if ( ne->num_numeric_conditions > 0 ) {
	  aa->numeric_conditions_comp = ( Comparator * ) 
	    calloc( ne->num_numeric_conditions, sizeof( Comparator ) );
	  aa->numeric_conditions_lh = ( ExpNode_pointer * )
	    calloc( ne->num_numeric_conditions, sizeof( ExpNode_pointer ) );
	  aa->numeric_conditions_rh = ( ExpNode_pointer * )
	    calloc( ne->num_numeric_conditions, sizeof( ExpNode_pointer ) );
	  for ( i = 0; i < ne->num_numeric_conditions; i++ ) {
	    aa->numeric_conditions_lh[i] = NULL;
	    aa->numeric_conditions_rh[i] = NULL;
	  }
	  aa->num_numeric_conditions = 0;
	}
	false_cond = FALSE;
	for ( i = 0; i < ne->num_numeric_conditions; i++ ) {
	  aa->numeric_conditions_comp[aa->num_numeric_conditions] = ne->numeric_conditions_comp[i];
	  aa->numeric_conditions_lh[aa->num_numeric_conditions] = copy_Exp( ne->numeric_conditions_lh[i] );
	  instantiate_exp_by_action( &(aa->numeric_conditions_lh[aa->num_numeric_conditions]), a );
	  if ( !set_relevants_in_exp( &(aa->numeric_conditions_lh[aa->num_numeric_conditions]) ) ) break;
	  aa->numeric_conditions_rh[aa->num_numeric_conditions] = copy_Exp( ne->numeric_conditions_rh[i] );
	  instantiate_exp_by_action( &(aa->numeric_conditions_rh[aa->num_numeric_conditions]), a );
	  if ( !set_relevants_in_exp( &(aa->numeric_conditions_rh[aa->num_numeric_conditions]) ) ) break;
	  if ( aa->numeric_conditions_lh[aa->num_numeric_conditions]->connective == NUMBER &&
	       aa->numeric_conditions_rh[aa->num_numeric_conditions]->connective == NUMBER ) {
	    /* trivial numeric condition
	     */
	    if ( number_comparison_holds( aa->numeric_conditions_comp[aa->num_numeric_conditions],
					  aa->numeric_conditions_lh[aa->num_numeric_conditions]->value,
					  aa->numeric_conditions_rh[aa->num_numeric_conditions]->value ) ) {
	      /* true cond -> throw cond away. by not incrementing number of such.
	       */
	      free_ExpNode( aa->numeric_conditions_lh[aa->num_numeric_conditions] );
	      free_ExpNode( aa->numeric_conditions_rh[aa->num_numeric_conditions] );
	      aa->numeric_conditions_lh[aa->num_numeric_conditions] = NULL;
	      aa->numeric_conditions_rh[aa->num_numeric_conditions] = NULL;
	      continue;
	    } else {
	      /* false cond -> throw effect away.
	       */
	      false_cond = TRUE;
	      break;
	    }
	  }
	  aa->num_numeric_conditions++;
	}
	if ( i < ne->num_numeric_conditions ) {
	  if ( false_cond ) {
	    /* false numeric cond: free what's been done so far, and skip effect
	     */
	    for ( i = 0; i <= aa->num_numeric_conditions; i++ ) {
	      free_ExpNode( aa->numeric_conditions_lh[i] );
	      free_ExpNode( aa->numeric_conditions_rh[i] );
	    }
	    free( aa->numeric_conditions_comp );
	    free( aa->numeric_conditions_lh );
	    free( aa->numeric_conditions_rh );
	    continue;/* next effect, without incrementing action counter */
	  } else {
	    /* numeric effect uses undefined fluent in condition -->
	     * THROW WHOLE ACTION AWAY! done by breaking out of the 
	     * effects loop, which will be catched below overall
	     * effect handling.
	     */
	    break;
	  }
	}
	/**************************NUMERIC COND - END*************************/

	/* now create the add and del effects.
	 */
	if ( ne->num_adds > 0 ) {
	  aa->adds = ( int * ) calloc( ne->num_adds, sizeof( int ) );
	}
	aa->num_adds = 0;
	for ( i = 0; i < ne->num_adds; i++ ) {
	  lp = ne->adds[i].predicate;
	  for ( j = 0; j < garity[lp]; j++ ) {
	    largs[j] = ( ne->adds[i].args[j] >= 0 ) ?
	      ne->adds[i].args[j] : a->inst_table[DECODE_VAR( ne->adds[i].args[j] )];
	  }
	  adr = fact_adress();
	  if ( !lneg[lp][adr] ) {/* effect always true: skip it */
	    continue;
	  }
	  aa->adds[aa->num_adds++] = lindex[lp][adr];
	}

	if ( ne->num_dels > 0 ) {
	  aa->dels = ( int * ) calloc( ne->num_dels, sizeof( int ) );
	}
	aa->num_dels = 0;
	for ( i = 0; i < ne->num_dels; i++ ) {
	  lp = ne->dels[i].predicate;
	  for ( j = 0; j < garity[lp]; j++ ) {
	    largs[j] = ( ne->dels[i].args[j] >= 0 ) ?
	      ne->dels[i].args[j] : a->inst_table[DECODE_VAR( ne->dels[i].args[j] )];
	  }
	  adr = fact_adress();
	  if ( !lpos[lp][adr] ) {/* effect always false: skip it */
	    continue;
	  }
	  /* NO CHECK FOR ADD \CAP DEL!!!!! -> ALLOWED BY SEMANTICS!!!
	   */
	  aa->dels[aa->num_dels++] = lindex[lp][adr];
	}
	if ( i < ne->num_dels ) break;

	/**************************NUMERIC EFFECTS*************************/
	if ( ne->num_numeric_effects > 0 ) {
	  aa->numeric_effects_neft = ( NumericEffectType * ) 
	    calloc( ne->num_numeric_effects, sizeof( NumericEffectType ) );
	  aa->numeric_effects_fl = ( int * )
	    calloc( ne->num_numeric_effects, sizeof( int ) );
	  aa->numeric_effects_rh = ( ExpNode_pointer * )
	    calloc( ne->num_numeric_effects, sizeof( ExpNode_pointer ) );
	  aa->num_numeric_effects = 0;
	}
	for ( i = 0; i < ne->num_numeric_effects; i++ ) {
	  aa->numeric_effects_neft[aa->num_numeric_effects] = ne->numeric_effects_neft[i];
	  lf = ne->numeric_effects_fluent[i].function;
	  for ( j = 0; j < gf_arity[lf]; j++ ) {
	    lf_args[j] = ( ne->numeric_effects_fluent[i].args[j] >= 0 ) ?
	      ne->numeric_effects_fluent[i].args[j] : 
	      a->inst_table[DECODE_VAR( ne->numeric_effects_fluent[i].args[j] )];
	  }
	  adr = fluent_adress();
	  /* if it's -1, simply let it in --- if that effect appears, then 
	   * action is illegal, otherwise not.
	   */
	  aa->numeric_effects_fl[i] = lf_index[lf][adr];
	  if ( lf_index[lf][adr] == -1 ) aa->illegal = TRUE;
	  aa->numeric_effects_rh[aa->num_numeric_effects] = copy_Exp( ne->numeric_effects_rh[i] );
	  instantiate_exp_by_action( &(aa->numeric_effects_rh[aa->num_numeric_effects]), a );
	  if ( !set_relevants_in_exp( &(aa->numeric_effects_rh[aa->num_numeric_effects]) ) ) {
	    aa->illegal = TRUE;
	  }
	  if ( aa->illegal &&
	       aa->num_conditions == 0 &&
	       aa->num_numeric_conditions == 0 ) {
	    break;
	  }
	  /* that's it ???????????????? - !!
	   */
	  aa->num_numeric_effects++;
	}
	if ( i < ne->num_numeric_effects ) {
	  /* an unconditional illegal effekt
	   */
	  break;
	}
	/**************************NUMERIC EFFECTS - END*************************/

	/* this effect is OK. go to next one in NormOp.
	 */
	a->num_effects++;
	lnum_effects++;
      }
      if ( ne ) {
	/* we get here if one effect was faulty
	 */
	gnum_actions--;
	if ( p ) {
	  p->next = a->next;
	  t = a;
	  a = a->next;
	  t->next = gtrash_actions;
	  gtrash_actions = t;
	} else {
	  gactions = a->next;
	  t = a;
	  a = a->next;
	  t->next = gtrash_actions;
	  gtrash_actions = t;
	}
      } else {
	p = a;
	a = a->next;
      }
      continue;
    }
    /**********************************second half: hard operators --> pseudo actions******************/
    if ( a->pseudo_action ) {
      /* action is result of a PseudoAction
       */
      pa = a->pseudo_action;
      if ( pa->num_preconds > 0 ) {
	a->preconds = ( int * ) calloc( pa->num_preconds, sizeof( int ) );
      }
      a->num_preconds = 0;
      for ( i = 0; i < pa->num_preconds; i++ ) {
	lp = pa->preconds[i].predicate;
	for ( j = 0; j < garity[lp]; j++ ) {
	  largs[j] = pa->preconds[i].args[j];
	}
	adr = fact_adress();
	/* preconds are lpos in all cases due to reachability analysis
	 */
	if ( !lneg[lp][adr] ) {
	  continue;
	}	
	a->preconds[a->num_preconds++] = lindex[lp][adr];
      }

      /**************************NUMERIC PRECOND*************************/
      if ( pa->num_numeric_preconds > 0 ) {
	a->numeric_preconds_comp = ( Comparator * ) 
	  calloc( pa->num_numeric_preconds, sizeof( Comparator ) );
	a->numeric_preconds_lh = ( ExpNode_pointer * )
	  calloc( pa->num_numeric_preconds, sizeof( ExpNode_pointer ) );
	a->numeric_preconds_rh = ( ExpNode_pointer * )
	  calloc( pa->num_numeric_preconds, sizeof( ExpNode_pointer ) );
	a->num_numeric_preconds = 0;
      }
      for ( i = 0; i < pa->num_numeric_preconds; i++ ) {
	a->numeric_preconds_comp[a->num_numeric_preconds] = pa->numeric_preconds_comp[i];
	a->numeric_preconds_lh[a->num_numeric_preconds] = copy_Exp( pa->numeric_preconds_lh[i] );
	if ( !set_relevants_in_exp( &(a->numeric_preconds_lh[a->num_numeric_preconds]) ) ) break;
	a->numeric_preconds_rh[a->num_numeric_preconds] = copy_Exp( pa->numeric_preconds_rh[i] );
	if ( !set_relevants_in_exp( &(a->numeric_preconds_rh[a->num_numeric_preconds]) ) ) break;
	a->num_numeric_preconds++;
      }
      if ( i < pa->num_numeric_preconds ) {
	/* a precond accesses an undefined fluent -> remove action!
	 */
	gnum_actions--;
	if ( p ) {
	  p->next = a->next;
	  t = a;
	  a = a->next;
	  t->next = gtrash_actions;
	  gtrash_actions = t;
	} else {
	  gactions = a->next;
	  t = a;
	  a = a->next;
	  t->next = gtrash_actions;
	  gtrash_actions = t;
	}
	continue;
      }
      /**************************NUMERIC PRECOND-END*************************/

      /* and now for the effects
       */
      if ( a->num_effects > 0 ) {
	a->effects = ( ActionEffect * ) calloc( a->num_effects, sizeof( ActionEffect ) );
	for ( i = 0; i < a->num_effects; i++ ) {
	  a->effects[i].illegal = FALSE;
	  a->effects[i].removed = FALSE;
	}
      }
      a->num_effects = 0;
      for ( pae = pa->effects; pae; pae = pae->next ) {
	aa = &(a->effects[a->num_effects]);

	if ( pae->num_conditions > 0 ) {
	  aa->conditions = ( int * ) calloc( pae->num_conditions, sizeof( int ) );
	}
	aa->num_conditions = 0;
	for ( i = 0; i < pae->num_conditions; i++ ) {
	  lp = pae->conditions[i].predicate;
	  for ( j = 0; j < garity[lp]; j++ ) {
	    largs[j] = pae->conditions[i].args[j];
	  }
	  adr = fact_adress();
	  if ( !lpos[lp][adr] ) {/* condition not reachable: skip effect */
	    break;
	  }
	  if ( !lneg[lp][adr] ) {/* condition always true: skip it */
	    continue;
	  }
	  aa->conditions[aa->num_conditions++] = lindex[lp][adr];
	}
	if ( i < pae->num_conditions ) {/* found unreachable condition: free condition space */
	  free( aa->conditions );
	  continue;
	}

	/**************************NUMERIC COND*************************/
	if ( pae->num_numeric_conditions > 0 ) {
	  aa->numeric_conditions_comp = ( Comparator * ) 
	    calloc( pae->num_numeric_conditions, sizeof( Comparator ) );
	  aa->numeric_conditions_lh = ( ExpNode_pointer * )
	    calloc( pae->num_numeric_conditions, sizeof( ExpNode_pointer ) );
	  aa->numeric_conditions_rh = ( ExpNode_pointer * )
	    calloc( pae->num_numeric_conditions, sizeof( ExpNode_pointer ) );
	  for ( i = 0; i < pae->num_numeric_conditions; i++ ) {
	    aa->numeric_conditions_lh[i] = NULL;
	    aa->numeric_conditions_rh[i] = NULL;
	  }
	  aa->num_numeric_conditions = 0;
	}
	for ( i = 0; i < pae->num_numeric_conditions; i++ ) {
	  aa->numeric_conditions_comp[aa->num_numeric_conditions] = pae->numeric_conditions_comp[i];
	  aa->numeric_conditions_lh[aa->num_numeric_conditions] = copy_Exp( pae->numeric_conditions_lh[i] );
	  if ( !set_relevants_in_exp( &(aa->numeric_conditions_lh[aa->num_numeric_conditions]) ) ) break;
	  aa->numeric_conditions_rh[aa->num_numeric_conditions] = copy_Exp( pae->numeric_conditions_rh[i] );
	  if ( !set_relevants_in_exp( &(aa->numeric_conditions_rh[aa->num_numeric_conditions]) ) ) break;
	  aa->num_numeric_conditions++;
	}
	if ( i < pae->num_numeric_conditions ) {
	  /* numeric effect uses undefined fluent in condition -->
	   * THROW WHOLE ACTION AWAY! done by breaking out of the 
	   * effects loop, which will be catched below overall
	   * effect handling.
	   */
	  break;
	}
	/**************************NUMERIC COND - END*************************/

	/* now create the add and del effects.
	 */
	if ( pae->num_adds > 0 ) {
	  aa->adds = ( int * ) calloc( pae->num_adds, sizeof( int ) );
	}
	aa->num_adds = 0;
	for ( i = 0; i < pae->num_adds; i++ ) {
	  lp = pae->adds[i].predicate;
	  for ( j = 0; j < garity[lp]; j++ ) {
	    largs[j] = pae->adds[i].args[j];
	  }
	  adr = fact_adress();
	  if ( !lneg[lp][adr] ) {/* effect always true: skip it */
	    continue;
	  }
	  aa->adds[aa->num_adds++] = lindex[lp][adr];
	}

	if ( pae->num_dels > 0 ) {
	  aa->dels = ( int * ) calloc( pae->num_dels, sizeof( int ) );
	}
	aa->num_dels = 0;
	for ( i = 0; i < pae->num_dels; i++ ) {
	  lp = pae->dels[i].predicate;
	  for ( j = 0; j < garity[lp]; j++ ) {
	    largs[j] = pae->dels[i].args[j];
	  }
	  adr = fact_adress();
	  if ( !lpos[lp][adr] ) {/* effect always false: skip it */
	    continue;
	  }
	  aa->dels[aa->num_dels++] = lindex[lp][adr];
	}
	if ( i < pae->num_dels ) break;

	/**************************NUMERIC EFFECTS*************************/
	if ( pae->num_numeric_effects > 0 ) {
	  aa->numeric_effects_neft = ( NumericEffectType * ) 
	    calloc( pae->num_numeric_effects, sizeof( NumericEffectType ) );
	  aa->numeric_effects_fl = ( int * )
	    calloc( pae->num_numeric_effects, sizeof( int ) );
	  aa->numeric_effects_rh = ( ExpNode_pointer * )
	    calloc( pae->num_numeric_effects, sizeof( ExpNode_pointer ) );
	  aa->num_numeric_effects = 0;
	}
	for ( i = 0; i < pae->num_numeric_effects; i++ ) {
	  aa->numeric_effects_neft[aa->num_numeric_effects] = pae->numeric_effects_neft[i];
	  lf = pae->numeric_effects_fluent[i].function;
	  for ( j = 0; j < gf_arity[lf]; j++ ) {
	    lf_args[j] = pae->numeric_effects_fluent[i].args[j];
	    if ( lf_args[j] < 0 ) {
	      printf("\n\nuninstantiated affected fluent in final actions! debug me.\n\n");
	      exit( 1 );
	    }
	  }
	  adr = fluent_adress();
	  /* if it's -1, simply let it in --- if that effect appears, then 
	   * action is illegal, otherwise not.
	   */
	  aa->numeric_effects_fl[i] = lf_index[lf][adr];
	  if ( lf_index[lf][adr] == -1 ) aa->illegal = TRUE;
	  aa->numeric_effects_rh[aa->num_numeric_effects] = copy_Exp( pae->numeric_effects_rh[i] );
	  if ( !set_relevants_in_exp( &(aa->numeric_effects_rh[aa->num_numeric_effects]) ) ) {
	    aa->illegal = TRUE;
	  }
	  if ( aa->illegal &&
	       aa->num_conditions == 0 &&
	       aa->num_numeric_conditions == 0 ) {
	    break;
	  }
	  /* that's it ???????????????? - !!
	   */
	  aa->num_numeric_effects++;
	}
	if ( i < pae->num_numeric_effects ) {
	  /* an unconditional illegal effekt
	   */
	  break;
	}
	/**************************NUMERIC EFFECTS - END*************************/

	/* this effect is OK. go to next one in PseudoAction.
	 */
	a->num_effects++;
	lnum_effects++;
      }
      if ( pae ) {
	/* we get here if one effect was faulty
	 */
	gnum_actions--;
	if ( p ) {
	  p->next = a->next;
	  t = a;
	  a = a->next;
	  t->next = gtrash_actions;
	  gtrash_actions = t;
	} else {
	  gactions = a->next;
	  t = a;
	  a = a->next;
	  t->next = gtrash_actions;
	  gtrash_actions = t;
	}
      } else {
	p = a;
	a = a->next;
      }
      continue;
    }/* end of if clause for PseudoAction */
    /* if action was neither normop, nor pseudo action determined,
     * then it is an artificial action due to disjunctive goal
     * conditions.
     *
     * these are already in final form.
     */
    p = a;
    a = a->next;
  }/* endfor all actions ! */

}



void instantiate_exp_by_action( ExpNode **n, Action *a )

{

  int j, f, k, h;
  Bool ok;

  switch ( (*n)->connective ) {
  case AD:
    instantiate_exp_by_action( &((*n)->leftson), a );
    instantiate_exp_by_action( &((*n)->rightson), a );
    if ( (*n)->leftson->connective != NUMBER ||
	 (*n)->rightson->connective != NUMBER ) {
      break;
    }
    (*n)->connective = NUMBER;
    (*n)->value = (*n)->leftson->value + (*n)->rightson->value;
    free_ExpNode( (*n)->leftson );
    (*n)->leftson = NULL;
    free_ExpNode( (*n)->rightson );
    (*n)->rightson = NULL;
    break;
  case SU:
    instantiate_exp_by_action( &((*n)->leftson), a );
    instantiate_exp_by_action( &((*n)->rightson), a );
    if ( (*n)->leftson->connective != NUMBER ||
	 (*n)->rightson->connective != NUMBER ) {
      break;
    }
    (*n)->connective = NUMBER;
    (*n)->value = (*n)->leftson->value - (*n)->rightson->value;
    free_ExpNode( (*n)->leftson );
    (*n)->leftson = NULL;
    free_ExpNode( (*n)->rightson );
    (*n)->rightson = NULL;
    break;
  case MU:
    instantiate_exp_by_action( &((*n)->leftson), a );
    instantiate_exp_by_action( &((*n)->rightson), a );
    if ( (*n)->leftson->connective != NUMBER ||
	 (*n)->rightson->connective != NUMBER ) {
      break;
    }
    (*n)->connective = NUMBER;
    (*n)->value = (*n)->leftson->value * (*n)->rightson->value;
    free_ExpNode( (*n)->leftson );
    (*n)->leftson = NULL;
    free_ExpNode( (*n)->rightson );
    (*n)->rightson = NULL;
    break;
  case DI:
    instantiate_exp_by_action( &((*n)->leftson), a );
    instantiate_exp_by_action( &((*n)->rightson), a );
    if ( (*n)->leftson->connective != NUMBER ||
	 (*n)->rightson->connective != NUMBER ) {
      break;
    }
    if ( (*n)->rightson->value == 0 ) {
      /* kind of unclean: simply leave that in here;
       * we will later determine the right thing 
       * to do with it.
       */
      break;
    }
    (*n)->connective = NUMBER;
    (*n)->value = (*n)->leftson->value / (*n)->rightson->value;
    free_ExpNode( (*n)->leftson );
    (*n)->leftson = NULL;
    free_ExpNode( (*n)->rightson );
    (*n)->rightson = NULL;
    break;
  case MINUS:
    instantiate_exp_by_action( &((*n)->son), a );
    if ( (*n)->son->connective != NUMBER ) break;
    (*n)->connective = NUMBER;
    (*n)->value = ((float) (-1)) * (*n)->son->value;
    free_ExpNode( (*n)->son );
    (*n)->son = NULL;
    break;    
  case NUMBER:
    break;
  case FHEAD:
    f = (*n)->fluent->function;
    ok = TRUE;
    for ( j = 0; j < gf_arity[f]; j++ ) {
      h = ( (*n)->fluent->args[j] < 0 ) ?
	a->inst_table[DECODE_VAR( (*n)->fluent->args[j] )] : (*n)->fluent->args[j];
      if ( h < 0 ) {
	ok = FALSE;
      } else {
	(*n)->fluent->args[j] = h;
      }
    }
    if ( !ok ) {
      printf("\n\nnon-instantiated fluent in final actiona! debug me!!\n\n");
      exit( 1 );
    }
    if ( gis_changed[f] ) break;
    for ( j = 0; j < gnum_initial_function[f]; j++ ) {
      for ( k = 0; k < gf_arity[f]; k++ ) {
	if ( ginitial_function[f][j].fluent.args[k] !=
	     (*n)->fluent->args[k] ) break;
      }
      if ( k < gf_arity[f] ) continue;
      (*n)->connective = NUMBER;
      (*n)->value = ginitial_function[f][j].value;
      break;
    }
    break;
  default:
    printf("\n\ninst. exp by action: wrong specifier %d",
	   (*n)->connective);
    exit( 1 );
  }

}




















/**************************************************
 * CONNECTIVITY GRAPH. ULTRA CLEAN REPRESENTATION *
 **************************************************/




















void build_connectivity_graph( void )

{

  int i, j, k, l, n_op, n_ef, fl, ef, ef_, m;
  float val;
  Action *a;
  ActionEffect *e;

  struct timeb tp;

  ftime( &tp );
  srandom( tp.millitm );

  gnum_ft_conn = gnum_relevant_facts;
  gnum_fl_conn = gnum_relevant_fluents;
  gnum_op_conn = gnum_actions;
  gft_conn = ( FtConn * ) calloc( gnum_ft_conn, sizeof( FtConn ) );
  gfl_conn = ( FlConn * ) calloc( gnum_fl_conn, sizeof( FlConn ) );
  gop_conn = ( OpConn * ) calloc( gnum_op_conn, sizeof( OpConn ) );
  gef_conn = ( EfConn * ) calloc( lnum_effects, sizeof( EfConn ) );
  gnum_ef_conn = 0;

  for ( i = 0; i < gnum_ft_conn; i++ ) {
    gft_conn[i].num_PC = 0;
    gft_conn[i].num_A = 0;
    gft_conn[i].num_D = 0;

    gft_conn[i].rand = random() % BIG_INT;
  }

  gnum_real_fl_conn = 0;
  for ( i = 0; i < gnum_fl_conn; i++ ) {
    gfl_conn[i].num_PC = 0;
    gfl_conn[i].num_IN = 0;
    gfl_conn[i].num_AS = 0;

    if ( grelevant_fluents_lnf[i] == NULL ) {
      gfl_conn[i].artificial = FALSE;
      gnum_real_fl_conn++;
      gfl_conn[i].rand = random() % BIG_INT;
    } else {
      /* once we're in here we'll stay as all artificial 
       * fluents are appended to the end.
       */
      gfl_conn[i].artificial = TRUE;
      gfl_conn[i].lnf_F = ( int * ) 
	calloc( grelevant_fluents_lnf[i]->num_pF, sizeof( int ) );
      gfl_conn[i].lnf_C = ( float * ) 
	calloc( grelevant_fluents_lnf[i]->num_pF, sizeof( float ) );
      for ( j = 0; j < grelevant_fluents_lnf[i]->num_pF; j++ ) {
	gfl_conn[i].lnf_F[j] = grelevant_fluents_lnf[i]->pF[j];
	gfl_conn[i].lnf_C[j] = grelevant_fluents_lnf[i]->pC[j];
      }
      gfl_conn[i].num_lnf = grelevant_fluents_lnf[i]->num_pF;
    }
  }


  /* why not do this here?
   */
  gmneed_start_D = ( Bool * ) calloc( gnum_real_fl_conn, sizeof( Bool ) );
  gmneed_start_V = ( float * ) calloc( gnum_real_fl_conn, sizeof( float ) );


  for ( i = 0; i < gnum_op_conn; i++ ) {
    gop_conn[i].num_E = 0;
  }

  for ( i = 0; i < lnum_effects; i++ ) {
    gef_conn[i].num_PC = 0;
    gef_conn[i].num_f_PC = 0;
    gef_conn[i].num_A = 0;
    gef_conn[i].num_D = 0;
    gef_conn[i].num_I = 0;
    gef_conn[i].num_IN = 0;
    gef_conn[i].num_AS = 0;

    gef_conn[i].illegal = FALSE;
    gef_conn[i].removed = FALSE;
  }


  /* determine if there are conditional effects.
   */
  gconditional_effects = FALSE;
  for ( a = gactions; a; a = a->next ) {
    for ( i = 0; i < a->num_effects; i++ ) {
      e = &(a->effects[i]);
      if ( e->num_conditions > 0 ) {
	break;
      }
      if ( e->num_lnf_conditions > 0 ) {
	break;
      }
    }
    if ( i < a->num_effects ) break;
  }
  if ( a ) {
    printf("\n\ntask contains conditional effects. turning off state domination.\n\n");
    gconditional_effects = TRUE;
  }

  n_op = 0;
  n_ef = 0;
  for ( a = gactions; a; a = a->next ) {
    gop_conn[n_op].action = a;
    if ( a->num_effects == 0 ) {
      continue;
    }

    gop_conn[n_op].E = ( int * ) calloc( a->num_effects, sizeof( int ) );
    for ( i = 0; i < a->num_effects; i++ ) {
      e = &(a->effects[i]);
      gef_conn[n_ef].cost = e->cost;
      if ( e->removed ) {
	/* this one disappeared through summarization
	 */
	continue;
      }
      gop_conn[n_op].E[gop_conn[n_op].num_E++] = n_ef;
      gef_conn[n_ef].op = n_op;
      if ( e->illegal ) {
	gef_conn[n_ef].illegal = TRUE;
      }

      /*****************************CONDS********************************/
      gef_conn[n_ef].PC = ( int * ) 
	calloc( e->num_conditions + a->num_preconds, sizeof( int ) );
      for ( j = 0; j < a->num_preconds; j++ ) {
	for ( k = 0; k < gef_conn[n_ef].num_PC; k++ ) {
	  if ( gef_conn[n_ef].PC[k] == a->preconds[j] ) break;
	}
	if ( k < gef_conn[n_ef].num_PC ) continue;
	gef_conn[n_ef].PC[gef_conn[n_ef].num_PC++] = a->preconds[j];
      }
      for ( j = 0; j < e->num_conditions; j++ ) {
	for ( k = 0; k < gef_conn[n_ef].num_PC; k++ ) {
	  if ( gef_conn[n_ef].PC[k] == e->conditions[j] ) break;
	}
	if ( k < gef_conn[n_ef].num_PC ) continue;
	gef_conn[n_ef].PC[gef_conn[n_ef].num_PC++] = e->conditions[j];
      }
      /* similar thing for numeric conditions.
       */
      gef_conn[n_ef].f_PC_comp = ( Comparator * ) 
	calloc( e->num_lnf_conditions + a->num_lnf_preconds, sizeof( Comparator ) );
      gef_conn[n_ef].f_PC_fl = ( int * ) 
	calloc( e->num_lnf_conditions + a->num_lnf_preconds, sizeof( int ) );
      gef_conn[n_ef].f_PC_c = ( float * ) 
	calloc( e->num_lnf_conditions + a->num_lnf_preconds, sizeof( float ) );
      gef_conn[n_ef].f_PC_direct_comp = ( Comparator * ) calloc( gnum_fl_conn, sizeof( Comparator ) );
      for ( j = 0; j < gnum_fl_conn; j++ ) {
	gef_conn[n_ef].f_PC_direct_comp[j] = IGUAL;
      }
      gef_conn[n_ef].f_PC_direct_c = ( float * ) calloc( gnum_fl_conn, sizeof( float ) );
      for ( j = 0; j < a->num_lnf_preconds; j++ ) {
	if ( a->lnf_preconds_lh[j]->num_pF != 1 ) {
	  printf("\n\nnon 1 card. in comp lh final pre copyover.\n\n");
	  exit( 1 );
	}
	for ( k = 0; k < gef_conn[n_ef].num_f_PC; k++ ) {
	  if ( gef_conn[n_ef].f_PC_fl[k] == a->lnf_preconds_lh[j]->pF[0] ) break;
	}
	if ( k < gef_conn[n_ef].num_f_PC ) {
	  if ( a->lnf_preconds_rh[j] < gef_conn[n_ef].f_PC_c[k] ) {
	    /* weaker cond
	     */
	    continue;
	  }
	  if ( a->lnf_preconds_rh[j] > gef_conn[n_ef].f_PC_c[k] ) {
	    /* stronger cond
	     */
	    gef_conn[n_ef].f_PC_c[k] = a->lnf_preconds_rh[j];
	    gef_conn[n_ef].f_PC_comp[k] = a->lnf_preconds_comp[j];
	    continue;
	  }
	  if ( a->lnf_preconds_comp[j] == GE ) {
	    /* we might need to strengthen our comp
	     */
	    gef_conn[n_ef].f_PC_comp[k] = GE;
	  }
	} else {
	  gef_conn[n_ef].f_PC_comp[gef_conn[n_ef].num_f_PC] = a->lnf_preconds_comp[j];
	  gef_conn[n_ef].f_PC_fl[gef_conn[n_ef].num_f_PC] = a->lnf_preconds_lh[j]->pF[0];
	  gef_conn[n_ef].f_PC_c[gef_conn[n_ef].num_f_PC++] = a->lnf_preconds_rh[j];
	}
      }
      for ( j = 0; j < e->num_lnf_conditions; j++ ) {
	if ( e->lnf_conditions_lh[j]->num_pF != 1 ) {
	  printf("\n\nnon 1 card. in comp lh final cond copyover.\n\n");
	  exit( 1 );
	}
	for ( k = 0; k < gef_conn[n_ef].num_f_PC; k++ ) {
	  if ( gef_conn[n_ef].f_PC_fl[k] == e->lnf_conditions_lh[j]->pF[0] ) break;
	}
	if ( k < gef_conn[n_ef].num_f_PC ) {
	  if ( e->lnf_conditions_rh[j] < gef_conn[n_ef].f_PC_c[k] ) {
	    continue;
	  }
	  if ( e->lnf_conditions_rh[j] > gef_conn[n_ef].f_PC_c[k] ) {
	    gef_conn[n_ef].f_PC_c[k] = e->lnf_conditions_rh[j];
	    gef_conn[n_ef].f_PC_comp[k] = e->lnf_conditions_comp[j];
	    continue;
	  }
	  if ( e->lnf_conditions_comp[j] == GE ) {
	    gef_conn[n_ef].f_PC_comp[k] = GE;
	  }
	} else {
	  gef_conn[n_ef].f_PC_comp[gef_conn[n_ef].num_f_PC] = e->lnf_conditions_comp[j];
	  gef_conn[n_ef].f_PC_fl[gef_conn[n_ef].num_f_PC] = e->lnf_conditions_lh[j]->pF[0];
	  gef_conn[n_ef].f_PC_c[gef_conn[n_ef].num_f_PC++] = e->lnf_conditions_rh[j];
	}
      }
      /* now arrange the direct access structures from that.
       */
      for ( j = 0; j < gef_conn[n_ef].num_f_PC; j++ ) {
	gef_conn[n_ef].f_PC_direct_comp[gef_conn[n_ef].f_PC_fl[j]] = gef_conn[n_ef].f_PC_comp[j]; 
	gef_conn[n_ef].f_PC_direct_c[gef_conn[n_ef].f_PC_fl[j]] = gef_conn[n_ef].f_PC_c[j]; 
      }
     /*****************************CONDS - END********************************/


      if ( e->illegal ) {
	/* we don't care about the effects if they're illegal -
	 * all we care about is whether the condition is true or not.
	 */
	n_ef++;
	gnum_ef_conn++;
	continue;
      }
      /*****************************EFFECTS********************************/
      gef_conn[n_ef].A = ( int * ) calloc( e->num_adds, sizeof( int ) );
      gef_conn[n_ef].D = ( int * ) calloc( e->num_dels, sizeof( int ) );
      gef_conn[n_ef].IN_fl = ( int * ) calloc( e->num_lnf_effects, sizeof( int ) );
      gef_conn[n_ef].IN_fl_ = ( int * ) calloc( e->num_lnf_effects, sizeof( int ) );
      gef_conn[n_ef].IN_c = ( float * ) calloc( e->num_lnf_effects, sizeof( float ) );
      gef_conn[n_ef].AS_fl = ( int * ) calloc( e->num_lnf_effects, sizeof( int ) );
      gef_conn[n_ef].AS_fl_ = ( int * ) calloc( e->num_lnf_effects, sizeof( int ) );
      gef_conn[n_ef].AS_c = ( float * ) calloc( e->num_lnf_effects, sizeof( float ) );

      /* duplicates removed in summarize already.
       *
       * but don't include adds that are in the conds.
       * --- those are true anyway.
       *
       * and don't include dels that are in the adds
       * --- those will be re-added anyway.
       *
       * NOTE: it is important that we use the *original* add list
       *       not the already reduced one, for the delete check!
       *       otherwise it may be that a delete that's in the add
       *       and also in the cond stays in!
       *
       *       IT IS ALSO IMPORTANT THAT WE DO BOTH!!!, i.e. if we do 
       *       the ads reduction then we *must* also do the dels 
       *       reduction to avoid that things are deleted that 
       *       would otherwise have been re-added.       
       */
      for ( j = 0; j < e->num_adds; j++ ) {
	for ( k = 0; k < gef_conn[n_ef].num_PC; k++ ) {
	  if ( gef_conn[n_ef].PC[k] == e->adds[j] ) break;
	}
	if ( k < gef_conn[n_ef].num_PC ) continue;
	gef_conn[n_ef].A[gef_conn[n_ef].num_A++] = e->adds[j];
      }
      for ( j = 0; j < e->num_dels; j++ ) {
	for ( k = 0; k < e->num_adds; k++ ) {
	  if ( e->adds[k] == e->dels[j] ) break;
	}
	if ( k < e->num_adds ) continue;
	gef_conn[n_ef].D[gef_conn[n_ef].num_D++] = e->dels[j];
      }

      /* numeric part
       */
      for ( j = 0; j < e->num_lnf_effects; j++ ) {
	if ( e->lnf_effects_neft[j] != INCREASE ) continue;
	gef_conn[n_ef].IN_fl[gef_conn[n_ef].num_IN] = e->lnf_effects_fl[j];
	if ( e->lnf_effects_rh[j]->num_pF == 1 ) {
	  if ( e->lnf_effects_rh[j]->pF[0] < 0 ) {
	    printf("\n\nnon-relevant fluent in final copying to conn.\n\n");
	    exit( 1 );
	  }
	  gef_conn[n_ef].IN_fl_[gef_conn[n_ef].num_IN] = e->lnf_effects_rh[j]->pF[0];
	} else {
	  if ( e->lnf_effects_rh[j]->num_pF != 0 ) {
	    printf("\n\nnon-1 or 0 number of fl_ in copying to conn\n\n");
	    exit( 1 );
	  }
	  gef_conn[n_ef].IN_fl_[gef_conn[n_ef].num_IN] = -1;
	}
	gef_conn[n_ef].IN_c[gef_conn[n_ef].num_IN++] = e->lnf_effects_rh[j]->c;
      }
      /* now remove increasers by nothing.
       */
      j = 0;
      while ( j < gef_conn[n_ef].num_IN ) {
	if ( gef_conn[n_ef].IN_fl_[j] != -1 ||
	     gef_conn[n_ef].IN_c[j] != 0 ) {
	  j++;
	  continue;
	}
	for ( k = j; k < gef_conn[n_ef].num_IN - 1; k++ ) {
	  gef_conn[n_ef].IN_fl[k] = gef_conn[n_ef].IN_fl[k+1];
	  gef_conn[n_ef].IN_fl_[k] = gef_conn[n_ef].IN_fl_[k+1];
	  gef_conn[n_ef].IN_c[k] = gef_conn[n_ef].IN_c[k+1];
	}
	gef_conn[n_ef].num_IN--;
      }
      /* now: the assigners...
       */
      for ( j = 0; j < e->num_lnf_effects; j++ ) {
	if ( e->lnf_effects_neft[j] != ASSIGN ) continue;
	gef_conn[n_ef].AS_fl[gef_conn[n_ef].num_AS] = e->lnf_effects_fl[j];
	if ( e->lnf_effects_rh[j]->num_pF == 1 ) {
	  if ( e->lnf_effects_rh[j]->pF[0] < 0 ) {
	    printf("\n\nnon-relevant fluent in final copying to conn.\n\n");
	    exit( 1 );
	  }
	  gef_conn[n_ef].AS_fl_[gef_conn[n_ef].num_AS] = e->lnf_effects_rh[j]->pF[0];
	} else {
	  if ( e->lnf_effects_rh[j]->num_pF != 0 ) {
	    printf("\n\nnon-1 or 0 number of fl_ in copying to conn\n\n");
	    exit( 1 );
	  }
	  gef_conn[n_ef].AS_fl_[gef_conn[n_ef].num_AS] = -1;
	}
	gef_conn[n_ef].AS_c[gef_conn[n_ef].num_AS++] = e->lnf_effects_rh[j]->c;
      }
      /*****************************EFFECTS - END********************************/
      
      n_ef++;
      gnum_ef_conn++;
    }/* end all a->effects */


    /*****************************EMPTY EFFECTS********************************/
    if ( gop_conn[n_op].num_E >= 1 ) {
      /* CHECK EMPTY EFFECTS!
       *
       * two step process --- first, remove all effects that are entirely empty.
       *                      second, check if all remaining effects are illegal
       *                      or only delete:
       *                      in that case, the op will never do any good so we 
       *                      remove all its effects.
       */
      i = 0;
      while ( i < gop_conn[n_op].num_E ) {
	/* illegal effects *must* stay in!!!
	 */
	if ( gef_conn[gop_conn[n_op].E[i]].illegal ) {
	  i++;
	  continue;
	}
	if ( gef_conn[gop_conn[n_op].E[i]].num_A != 0 ||
	     gef_conn[gop_conn[n_op].E[i]].num_D != 0 ||
	     gef_conn[gop_conn[n_op].E[i]].num_IN != 0 ||
	     gef_conn[gop_conn[n_op].E[i]].num_AS != 0 ) {
	  i++;
	  continue;
	}
	/* we keep it in the gef_conn (seems easier), 
	 * but mark it as removed, which will exclude it from everything.
	 */
	gef_conn[gop_conn[n_op].E[i]].removed = TRUE;
	for ( j = i; j < gop_conn[n_op].num_E - 1; j++ ) {
	  gop_conn[n_op].E[j] = gop_conn[n_op].E[j+1];
	}
	gop_conn[n_op].num_E--;
      }

      m = 0;
      for ( i = 0; i < gop_conn[n_op].num_E; i++ ) {
	if ( gef_conn[gop_conn[n_op].E[i]].illegal ) {
	  m++;
	  continue;
	}
	if ( gef_conn[gop_conn[n_op].E[i]].num_A == 0 &&
	     gef_conn[gop_conn[n_op].E[i]].num_IN == 0 &&
	     gef_conn[gop_conn[n_op].E[i]].num_AS == 0 ) {
	  m++;
	}
      }
      if ( m == gop_conn[n_op].num_E ) {
	/* all remaining effects illegal or solely-deleters.
	 */
	for ( i = 0; i < gop_conn[n_op].num_E; i++ ) {
	  gef_conn[gop_conn[n_op].E[i]].removed = TRUE;
	}
	gop_conn[n_op].num_E = 0;
      }
    }
    /*****************************EMPTY EFFECTS - END********************************/


    /*****************************IMPLIED EFFECTS********************************/
    if ( gop_conn[n_op].num_E > 1 ) {
      for ( i = 0; i < gop_conn[n_op].num_E; i++ ) {
	ef = gop_conn[n_op].E[i];
	gef_conn[ef].I = ( int * ) calloc( gop_conn[n_op].num_E, sizeof( int ) );
	gef_conn[ef].num_I = 0;
      }    
      for ( i = 0; i < gop_conn[n_op].num_E - 1; i++ ) {
	ef = gop_conn[n_op].E[i];
	for ( j = i+1; j < gop_conn[n_op].num_E; j++ ) {
	  ef_ = gop_conn[n_op].E[j];
	  /* ef ==> ef_ ? */
	  for ( k = 0; k < gef_conn[ef_].num_PC; k++ ) {
	    for ( l = 0; l < gef_conn[ef].num_PC; l++ ) {
	      if ( gef_conn[ef].PC[l] == gef_conn[ef_].PC[k] ) break;
	    }
	    if ( l == gef_conn[ef].num_PC ) break;
	  }
	  if ( k == gef_conn[ef_].num_PC ) {
	    for ( k = 0; k < gnum_fl_conn; k++ ) {
	      if ( gef_conn[ef_].f_PC_direct_comp[k] == IGUAL ) continue;
	      if ( gef_conn[ef].f_PC_direct_comp[k] == IGUAL ||
		   gef_conn[ef].f_PC_direct_c[k] < gef_conn[ef_].f_PC_direct_c[k] ||
		   ( gef_conn[ef].f_PC_direct_c[k] == gef_conn[ef_].f_PC_direct_c[k] &&
		     gef_conn[ef].f_PC_direct_comp[k] == GEQ && 
		     gef_conn[ef_].f_PC_direct_comp[k] == GE ) ) break;
	    }
	    if ( k == gnum_fl_conn ) {
	      gef_conn[ef].I[gef_conn[ef].num_I++] = ef_;
	    }
	  }
	  /* ef_ ==> ef ? */
	  for ( k = 0; k < gef_conn[ef].num_PC; k++ ) {
	    for ( l = 0; l < gef_conn[ef_].num_PC; l++ ) {
	      if ( gef_conn[ef_].PC[l] == gef_conn[ef].PC[k] ) break;
	    }
	    if ( l == gef_conn[ef_].num_PC ) break;
	  }
	  if ( k == gef_conn[ef].num_PC ) {
	    for ( k = 0; k < gnum_fl_conn; k++ ) {
	      if ( gef_conn[ef].f_PC_direct_comp[k] == IGUAL ) continue;
	      if ( gef_conn[ef_].f_PC_direct_comp[k] == IGUAL ||
		   gef_conn[ef_].f_PC_direct_c[k] < gef_conn[ef].f_PC_direct_c[k] ||
		   ( gef_conn[ef_].f_PC_direct_c[k] == gef_conn[ef].f_PC_direct_c[k] &&
		     gef_conn[ef_].f_PC_direct_comp[k] == GEQ && 
		     gef_conn[ef].f_PC_direct_comp[k] == GE ) ) break;
	    }
	    if ( k == gnum_fl_conn ) {
	      gef_conn[ef_].I[gef_conn[ef_].num_I++] = ef;
	    }
	  }
	}
      }
    }
    /*****************************IMPLIED EFFECTS - END********************************/

    /* first sweep: only count the space we need for the fact arrays !
     */
    if ( gop_conn[n_op].num_E > 0 ) {
      for ( i = 0; i < gop_conn[n_op].num_E; i++ ) {
	ef = gop_conn[n_op].E[i];
	for ( j = 0; j < gef_conn[ef].num_PC; j++ ) {
	  gft_conn[gef_conn[ef].PC[j]].num_PC++;
	}
 	for ( j = 0; j < gef_conn[ef].num_A; j++ ) {
	  gft_conn[gef_conn[ef].A[j]].num_A++;
	}
	for ( j = 0; j < gef_conn[ef].num_D; j++ ) {
	  gft_conn[gef_conn[ef].D[j]].num_D++;
	}
	/* similar increments for flconn
	 */
	for ( j = 0; j < gef_conn[ef].num_f_PC; j++ ) {
	  gfl_conn[gef_conn[ef].f_PC_fl[j]].num_PC++;
	}
 	for ( j = 0; j < gef_conn[ef].num_IN; j++ ) {
	  gfl_conn[gef_conn[ef].IN_fl[j]].num_IN++;
	}
 	for ( j = 0; j < gef_conn[ef].num_AS; j++ ) {
	  gfl_conn[gef_conn[ef].AS_fl[j]].num_AS++;
	}
      }
    }

    n_op++;
  }

  /*****************************FLCONN********************************/
  for ( i = 0; i < gnum_ft_conn; i++ ) {
    if ( gft_conn[i].num_PC > 0 ) {
      gft_conn[i].PC = ( int * ) calloc( gft_conn[i].num_PC, sizeof( int ) );
    }
    gft_conn[i].num_PC = 0;
    if ( gft_conn[i].num_A > 0 ) {
      gft_conn[i].A = ( int * ) calloc( gft_conn[i].num_A, sizeof( int ) );
    }
    gft_conn[i].num_A = 0;
    if ( gft_conn[i].num_D > 0 ) {
      gft_conn[i].D = ( int * ) calloc( gft_conn[i].num_D, sizeof( int ) );
    }
    gft_conn[i].num_D = 0;
  }
  for ( i = 0; i < gnum_ef_conn; i++ ) {
    if ( gef_conn[i].removed ) continue;
    for ( j = 0; j < gef_conn[i].num_PC; j++ ) {
      gft_conn[gef_conn[i].PC[j]].PC[gft_conn[gef_conn[i].PC[j]].num_PC++] = i;
    }
    for ( j = 0; j < gef_conn[i].num_A; j++ ) {
      gft_conn[gef_conn[i].A[j]].A[gft_conn[gef_conn[i].A[j]].num_A++] = i;
    }
    for ( j = 0; j < gef_conn[i].num_D; j++ ) {
      gft_conn[gef_conn[i].D[j]].D[gft_conn[gef_conn[i].D[j]].num_D++] = i;
    }
  }
  /*****************************FTCONN - END********************************/


  /*****************************FLCONN********************************/
  /* similar thing for flconn
   */
  for ( i = 0; i < gnum_fl_conn; i++ ) {
    if ( gfl_conn[i].num_PC > 0 ) {
      gfl_conn[i].PC = ( int * ) calloc( gfl_conn[i].num_PC, sizeof( int ) );
    }
    gfl_conn[i].num_PC = 0;
    if ( gfl_conn[i].num_IN > 0 ) {
      gfl_conn[i].IN = ( int * ) calloc( gfl_conn[i].num_IN, sizeof( int ) );
      gfl_conn[i].IN_fl_ = ( int * ) calloc( gfl_conn[i].num_IN, sizeof( int ) );
      gfl_conn[i].IN_c = ( float * ) calloc( gfl_conn[i].num_IN, sizeof( float ) );
    }
    gfl_conn[i].num_IN = 0;
    if ( gfl_conn[i].num_AS > 0 ) {
      gfl_conn[i].AS = ( int * ) calloc( gfl_conn[i].num_AS, sizeof( int ) );
      gfl_conn[i].AS_fl_ = ( int * ) calloc( gfl_conn[i].num_AS, sizeof( int ) );
      gfl_conn[i].AS_c = ( float * ) calloc( gfl_conn[i].num_AS, sizeof( float ) );
    }
    gfl_conn[i].num_AS = 0;
  }
  for ( i = 0; i < gnum_ef_conn; i++ ) {
    if ( gef_conn[i].removed ) continue;
    /* PCs
     */
    for ( j = 0; j < gef_conn[i].num_f_PC; j++ ) {
      fl = gef_conn[i].f_PC_fl[j];
      gfl_conn[fl].PC[gfl_conn[fl].num_PC++] = i;
    }
    /* insert increasers by decreasing amount --> 
     * "best" - at least for constant part - are first!
     */
    for ( j = 0; j < gef_conn[i].num_IN; j++ ) {
      fl = gef_conn[i].IN_fl[j];
      val = gef_conn[i].IN_c[j];
      for ( k = 0; k < gfl_conn[fl].num_IN; k++ ) {
	if ( gfl_conn[fl].IN_c[k] < val ) break;
      }
      for ( l = gfl_conn[fl].num_IN; l > k; l-- ) {
	gfl_conn[fl].IN[l] = gfl_conn[fl].IN[l-1];
	gfl_conn[fl].IN_fl_[l] = gfl_conn[fl].IN_fl_[l-1];
	gfl_conn[fl].IN_c[l] = gfl_conn[fl].IN_c[l-1];
      }
      gfl_conn[fl].IN[k] = i;
      gfl_conn[fl].IN_fl_[k] = gef_conn[i].IN_fl_[j];/* the rh fluent */
      gfl_conn[fl].IN_c[k] = val;
      gfl_conn[fl].num_IN++;
    }
    /* insert assigners by decreasing amount --> 
     * "best" - at least for constant part - are first!
     */
    for ( j = 0; j < gef_conn[i].num_AS; j++ ) {
      fl = gef_conn[i].AS_fl[j];
      val = gef_conn[i].AS_c[j];
      for ( k = 0; k < gfl_conn[fl].num_AS; k++ ) {
	if ( gfl_conn[fl].AS_c[k] < val ) break;
      }
      for ( l = gfl_conn[fl].num_AS; l > k; l-- ) {
	gfl_conn[fl].AS[l] = gfl_conn[fl].AS[l-1];
	gfl_conn[fl].AS_fl_[l] = gfl_conn[fl].AS_fl_[l-1];
	gfl_conn[fl].AS_c[l] = gfl_conn[fl].AS_c[l-1];
      }
      gfl_conn[fl].AS[k] = i;
      gfl_conn[fl].AS_fl_[k] = gef_conn[i].AS_fl_[j];/* the rh fluent */
      gfl_conn[fl].AS_c[k] = val;
      gfl_conn[fl].num_AS++;
    }
  }
  /*****************************FLCONN - END********************************/


  /*****************************GOAL********************************/
  gflogic_goal = ( int * ) calloc( gnum_logic_goal, sizeof( int ) );
  for ( j = 0; j < gnum_logic_goal; j++ ) {
    for ( k = 0; k < gnum_flogic_goal; k++ ) {
      if ( gflogic_goal[k] == glogic_goal[j] ) break;
    }
    if ( k < gnum_flogic_goal ) continue;
    gflogic_goal[gnum_flogic_goal++] = glogic_goal[j];
  }
  /* numeric part
   */
  gfnumeric_goal_comp = ( Comparator * ) calloc( gnum_lnf_goal, sizeof( Comparator ) );
  gfnumeric_goal_fl = ( int * ) calloc( gnum_lnf_goal, sizeof( int ) );
  gfnumeric_goal_c = ( float * ) calloc( gnum_lnf_goal, sizeof( float ) );
  for ( j = 0; j < gnum_lnf_goal; j++ ) {
    if ( glnf_goal_lh[j]->num_pF != 1 ) {
      printf("\n\nnon 1 card. in comp lh final goal copyover.\n\n");
      exit( 1 );
    }
    for ( k = 0; k < gnum_fnumeric_goal; k++ ) {
      if ( gfnumeric_goal_fl[k] == glnf_goal_lh[j]->pF[0] ) break;
    }
    if ( k < gnum_fnumeric_goal ) {
      if ( glnf_goal_rh[j] < gfnumeric_goal_c[k] ) continue;
      if ( glnf_goal_rh[j] > gfnumeric_goal_c[k] ) {
	gfnumeric_goal_comp[k] = glnf_goal_comp[j];
	gfnumeric_goal_c[k] = glnf_goal_rh[j];
	continue;
      }
      if ( glnf_goal_comp[j] == GE ) {
	gfnumeric_goal_comp[k] = GE;
      }
    } else {
      gfnumeric_goal_comp[gnum_fnumeric_goal] = glnf_goal_comp[j];
      gfnumeric_goal_fl[gnum_fnumeric_goal] = glnf_goal_lh[j]->pF[0];
      gfnumeric_goal_c[gnum_fnumeric_goal++] = glnf_goal_rh[j];
    }
  }
  gfnumeric_goal_direct_comp = ( Comparator * ) calloc( gnum_fl_conn, sizeof( Comparator ) );
  for ( j = 0; j < gnum_fl_conn; j++ ) {
    gfnumeric_goal_direct_comp[j] = IGUAL;
  }
  gfnumeric_goal_direct_c = ( float * ) calloc( gnum_fl_conn, sizeof( float ) );
  for ( k = 0; k < gnum_fnumeric_goal; k++ ) {
    gfnumeric_goal_direct_comp[gfnumeric_goal_fl[k]] = gfnumeric_goal_comp[k];
    gfnumeric_goal_direct_c[gfnumeric_goal_fl[k]] = gfnumeric_goal_c[k];
  }
  /*****************************GOAL - END********************************/

  if ( gcmd_line.display_info == 125 ) {
    printf("\n\ncreated connectivity graph as follows:");

    printf("\n\n------------------OP ARRAY:-----------------------");
    for ( i = 0; i < gnum_op_conn; i++ ) {
      printf("\n\nOP: ");
      print_op_name( i );
      printf("\n----------EFFS:");
      for ( j = 0; j < gop_conn[i].num_E; j++ ) {
	printf("\neffect %d", gop_conn[i].E[j]);
      }
    }
    
    printf("\n\n-------------------EFFECT ARRAY:----------------------");
    for ( i = 0; i < gnum_ef_conn; i++ ) {
      printf("\n\neffect %d of op %d cost %f: ", i, gef_conn[i].op, gef_conn[i].cost);
      print_op_name( gef_conn[i].op );
      if ( gef_conn[i].illegal ) printf(" ******ILLEGAL************************");
      if ( gef_conn[i].removed ) printf(" ******REMOVED************************");
      printf("\n----------PCS:");
      for ( j = 0; j < gef_conn[i].num_PC; j++ ) {
	printf("\n");
	print_ft_name( gef_conn[i].PC[j] );
      }
      printf("\n----------f_PCS:");
      for ( j = 0; j < gef_conn[i].num_f_PC; j++ ) {
	printf("\n");
	print_fl_name( gef_conn[i].f_PC_fl[j] );
	if ( gef_conn[i].f_PC_comp[j] == GEQ ) {
	  printf(" >= ");
	} else {
	  printf(" > ");
	}
	printf("%f", gef_conn[i].f_PC_c[j]);
      }
      printf("\nDIRECT: ");
      for ( j = 0; j < gnum_fl_conn; j++ ) {
	if ( gef_conn[i].f_PC_direct_comp[j] == IGUAL ) {
	  printf("IGUAL  |  ");
	}
	if ( gef_conn[i].f_PC_direct_comp[j] == GEQ ) {
	  printf(">= %f  |  ", gef_conn[i].f_PC_direct_c[j]);
	}
	if ( gef_conn[i].f_PC_direct_comp[j] == GE ) {
	  printf("> %f  |  ", gef_conn[i].f_PC_direct_c[j]);
	}
      }
      if ( gef_conn[i].illegal ) continue;
      printf("\n----------ADDS:");
      for ( j = 0; j < gef_conn[i].num_A; j++ ) {
	printf("\n");
	print_ft_name( gef_conn[i].A[j] );
      }
      printf("\n----------DELS:");
      for ( j = 0; j < gef_conn[i].num_D; j++ ) {
	printf("\n");
	print_ft_name( gef_conn[i].D[j] );
      }
      printf("\n----------INCREASE:");
      for ( j = 0; j < gef_conn[i].num_IN; j++ ) {
	printf("\n");
	print_fl_name( gef_conn[i].IN_fl[j] );
	printf(" by ");
	if ( gef_conn[i].IN_fl_[j] >= 0 ) {
	  print_fl_name( gef_conn[i].IN_fl_[j] );
	  printf(" + %f", gef_conn[i].IN_c[j]);
	} else {
	  printf("%f", gef_conn[i].IN_c[j]);
	}
      }
      printf("\n----------ASSIGN:");
      for ( j = 0; j < gef_conn[i].num_AS; j++ ) {
	printf("\n");
	print_fl_name( gef_conn[i].AS_fl[j] );
	printf(" to ");
	if ( gef_conn[i].AS_fl_[j] >= 0 ) {
	  print_fl_name( gef_conn[i].AS_fl_[j] );
	  printf(" + %f", gef_conn[i].AS_c[j]);
	} else {
	  printf("%f", gef_conn[i].AS_c[j]);
	}
      }
      printf("\n----------IMPLIEDS:");
      for ( j = 0; j < gef_conn[i].num_I; j++ ) {
	printf("\nimplied effect %d of op %d: ", 
	       gef_conn[i].I[j], gef_conn[gef_conn[i].I[j]].op);
	print_op_name( gef_conn[gef_conn[i].I[j]].op );
      }
    }
    
    printf("\n\n----------------------FT ARRAY:-----------------------------");
    for ( i = 0; i < gnum_ft_conn; i++ ) {
      printf("\n\nFT: ");
      print_ft_name( i );
      printf(" rand: %d", gft_conn[i].rand);
      printf("\n----------PRE COND OF:");
      for ( j = 0; j < gft_conn[i].num_PC; j++ ) {
	printf("\neffect %d", gft_conn[i].PC[j]);
	printf(" - op "); print_op_name( gef_conn[gft_conn[i].PC[j]].op );
      }
      printf("\n----------ADD BY:");
      for ( j = 0; j < gft_conn[i].num_A; j++ ) {
	printf("\neffect %d", gft_conn[i].A[j]);
	printf(" - op "); print_op_name( gef_conn[gft_conn[i].A[j]].op );
      }
      printf("\n----------DEL BY:");
      for ( j = 0; j < gft_conn[i].num_D; j++ ) {
	printf("\neffect %d", gft_conn[i].D[j]);
	printf(" - op "); print_op_name( gef_conn[gft_conn[i].D[j]].op );
      }
    }
    
    printf("\n\n----------------------FLUENT ARRAY:-----------------------------");
    for ( i = 0; i < gnum_fl_conn; i++ ) {
      printf("\n\nFL: ");
      print_fl_name( i );
      printf("\n----------PRE COND OF:");
      for ( j = 0; j < gfl_conn[i].num_PC; j++ ) {
	printf("\neffect %d", gfl_conn[i].PC[j]);
	printf(" - op "); print_op_name( gef_conn[gfl_conn[i].PC[j]].op );
      }
      printf("\n----------INCREASED BY:");
      for ( j = 0; j < gfl_conn[i].num_IN; j++ ) {
	if ( gfl_conn[i].IN_fl_[j] == -1 ) {
	  printf("\neffect %d  ---  %f", gfl_conn[i].IN[j], gfl_conn[i].IN_c[j]);
	  printf("  ---  op "); print_op_name( gef_conn[gfl_conn[i].IN[j]].op );
	} else {
	  printf("\neffect %d  ---  ", gfl_conn[i].IN[j]);
	  print_fl_name( gfl_conn[i].IN_fl_[j] );
	  printf(" + %f", gfl_conn[i].IN_c[j]);
	  printf("  ---  op "); print_op_name( gef_conn[gfl_conn[i].IN[j]].op );
	}
      }
      printf("\n----------ASSIGNED BY:");
      for ( j = 0; j < gfl_conn[i].num_AS; j++ ) {
	if ( gfl_conn[i].AS_fl_[j] == -1 ) {
	  printf("\neffect %d  ---  %f", gfl_conn[i].AS[j], gfl_conn[i].AS_c[j]);
	  printf("  ---  op "); print_op_name( gef_conn[gfl_conn[i].AS[j]].op );
	} else {
	  printf("\neffect %d  ---  ", gfl_conn[i].AS[j]);
	  print_fl_name( gfl_conn[i].AS_fl_[j] );
	  printf(" + %f", gfl_conn[i].AS_c[j]);
	  printf("  ---  op "); print_op_name( gef_conn[gfl_conn[i].AS[j]].op );
	}
      }
      if ( gfl_conn[i].artificial ) {
	printf("\n----------ARTIFICIAL FOR:");
	for ( j = 0; j < gfl_conn[i].num_lnf; j++ ) {
	  printf(" %f*", gfl_conn[i].lnf_C[j]);
	  print_fl_name( gfl_conn[i].lnf_F[j] );
	  if ( j < gfl_conn[i].num_lnf - 1 ) {
	    printf(" +");
	  }
	}
      } else {
	printf("\n----------REAL");
      }
    }

    printf("\n\n----------------------GOAL:-----------------------------");
    for ( j = 0; j < gnum_flogic_goal; j++ ) {
      printf("\n");
      print_ft_name( gflogic_goal[j] );
    }
    for ( j = 0; j < gnum_fnumeric_goal; j++ ) {
      printf("\n");
      print_fl_name( gfnumeric_goal_fl[j] );
      if ( gfnumeric_goal_comp[j] == GEQ ) {
	printf(" >= ");
      } else {
	printf(" > ");
      }
      printf("%f", gfnumeric_goal_c[j]);
    }
    printf("\nDIRECT: ");
    for ( j = 0; j < gnum_fl_conn; j++ ) {
      if ( gfnumeric_goal_direct_comp[j] == IGUAL ) {
	printf("IGUAL  |  ");
      }
      if ( gfnumeric_goal_direct_comp[j] == GEQ ) {
	printf(">= %f  |  ", gfnumeric_goal_direct_c[j]);
      }
      if ( gfnumeric_goal_direct_comp[j] == GE ) {
	printf("> %f  |  ", gfnumeric_goal_direct_c[j]);
      }
    }
    
    printf("\n\n");
  }
    
}





==> JAIR/Metric-FF/inst_final.h <==


/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/



/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */









/*********************************************************************
 * File: inst_final.h
 * Description: headers for final domain representation functions
 *
 *
 * Author: Joerg Hoffmann 2000
 *
 *********************************************************************/ 







#ifndef _INST_FINAL_H
#define _INST_FINAL_H



void perform_reachability_analysis( void );
int fact_adress( void );
void make_name_inst_table_from_NormOperator( Action *a, NormOperator *o, EasyTemplate *t );
void make_name_inst_table_from_PseudoAction( Action *a, PseudoAction *pa );



void collect_relevant_facts_and_fluents( void );
void create_final_goal_state( void );
Bool set_relevants_in_wff( WffNode **w );
Bool set_relevants_in_exp( ExpNode **n );
void create_final_initial_state( void );
void create_final_actions( void );
void instantiate_exp_by_action( ExpNode **n, Action *a );



void build_connectivity_graph( void );



void summarize_effects( void );
Bool same_condition( ActionEffect *e, ActionEffect *e_ );
Bool same_lnfs( LnfExpNode *l, LnfExpNode *r );
void merge_effects( ActionEffect *e, ActionEffect *e_ );



#endif /* _INST_FINAL_H */


==> JAIR/Metric-FF/inst_hard.c <==


/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/



/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */









/*********************************************************************
 * File: inst_hard.c
 * Description: functions for multiplying hard operators.
 *
 *
 * Author: Joerg Hoffmann 2000
 *
 *********************************************************************/ 









#include "ff.h"

#include "output.h"
#include "memory.h"

#include "expressions.h"

#include "inst_pre.h"
#include "inst_hard.h" 











/* used in multiplying routines
 */
int linst_table[MAX_VARS];
int_pointer lini[MAX_PREDICATES];








void build_hard_action_templates( void )

{

  int i, j, size, adr;
  MixedOperator *o;

  /* remove unused params; empty types are already recognised during
   * domain translation; have to be handled after (or while)
   * unaries encoding (if done), though.
   */
  cleanup_hard_domain();

  if ( gcmd_line.display_info == 115 ) {
    printf("\n\ncleaned up hard domain representation is:\n\n");
    for ( i = 0; i < gnum_hard_operators; i++ ) {
      print_Operator( ghard_operators[i] );
    }
    fflush( stdout );
  }

  /* create local table of instantiated facts that occur in the
   * initial state. for fast finding out if fact is in ini or not.
   */
  for ( i = 0; i < gnum_predicates; i++ ) {
    size = 1;
    for ( j = 0; j < garity[i]; j++ ) {
      size *= gnum_constants;
    }
    lini[i] = ( int_pointer ) calloc( size, sizeof( int ) );
    for ( j = 0; j < size; j++ ) {
      lini[i][j] = 0;
    }
    for ( j = 0; j < gnum_initial_predicate[i]; j++ ) {
      adr = instantiated_fact_adress( &ginitial_predicate[i][j] );
      lini[i][adr]++;
    }
  }


  /* create mixed op for each param combination
   */
  multiply_hard_op_parameters();

  if ( gcmd_line.display_info == 116 ) {
    printf("\n\nmixed hard domain representation is:\n\n");
    for ( o = ghard_mixed_operators; o; o = o->next ) {
      print_MixedOperator( o );
    }
    fflush( stdout );
  }

  /* create pseudo op for each mixed op
   */
  multiply_hard_effect_parameters();
 
  if ( gcmd_line.display_info == 117 ) {
    printf("\n\npseudo hard domain representation is:\n\n");
    for ( i = 0; i < gnum_hard_templates; i++ ) {
      print_PseudoAction( ghard_templates[i] );
    }
    fflush( stdout );
  }
 

}












/****************
 * CLEANUP CODE *
 ****************/












void cleanup_hard_domain( void )

{

  int i, j, k, par;
  Operator *o;
  Effect *e;

  /* so far, only unused parameters removal
   */

  for ( i = 0; i < gnum_hard_operators; i++ ) {
    o = ghard_operators[i];

    j = 0;
    while ( j < o->num_vars ) {
      if ( var_used_in_wff( ENCODE_VAR( j ), o->preconds ) ) {
	j++;
	continue;
      }

      for ( e = o->effects; e; e = e->next ) {
	if ( var_used_in_wff( ENCODE_VAR( j ), e->conditions ) ) {
	  break;
	}
	if ( var_used_in_literals( ENCODE_VAR( j ), e->effects ) ) {
	  break;
	}
	if ( var_used_in_numeric_effects( ENCODE_VAR( j ), e->numeric_effects ) ) {
	  break;
	}
      }
      if ( e ) {
	j++;
	continue;
      }

      o->removed[j] = TRUE;
      j++;
    }

    for ( e = o->effects; e; e = e->next ) {
      j = 0;
      while ( j < e->num_vars ) {
	par = o->num_vars + j;
	if ( var_used_in_wff( ENCODE_VAR( par ), e->conditions ) ) {
	  j++;
	  continue;
	}
	if ( var_used_in_literals( ENCODE_VAR( par ), e->effects ) ) {
	  j++;
	  continue;
	}
	if ( var_used_in_numeric_effects( ENCODE_VAR( par ), e->numeric_effects ) ) {
	  j++;
	  continue;
	}

	if ( e->var_names[j] ) {
	  free( e->var_names[j] );
	}
	for ( k = j; k < e->num_vars - 1; k++ ) {
	  e->var_names[k] = e->var_names[k+1];
	  e->var_names[k] = e->var_names[k+1];
	}
	e->num_vars--;
	decrement_inferior_vars( par, e->conditions );
	decrement_inferior_vars_in_literals( par, e->effects );
	decrement_inferior_vars_in_numeric_effects( par, e->numeric_effects );
      }
    }
  }

}



Bool var_used_in_literals( int code_var, Literal *ef )

{

  Literal *l;
  int i;
  
  for ( l = ef; l; l = l->next ) {
    for ( i = 0; i < garity[l->fact.predicate]; i++ ) {
      if ( l->fact.args[i] == code_var ) {
	return TRUE;
      }
    }
  }

  return FALSE;

}



Bool var_used_in_numeric_effects( int code_var, NumericEffect *ef )

{

  NumericEffect *l;
  int i;
  
  for ( l = ef; l; l = l->next ) {
    for ( i = 0; i < gf_arity[l->fluent.function]; i++ ) {
      if ( l->fluent.args[i] == code_var ) {
	return TRUE;
      }
    }
    if ( var_used_in_exp( code_var, l->rh ) ) {
      return TRUE;
    }
  }

  return FALSE;

}



void decrement_inferior_vars_in_literals( int var, Literal *ef )

{

  Literal *l;
  int i;
  
  for ( l = ef; l; l = l->next ) {
    for ( i = 0; i < garity[l->fact.predicate]; i++ ) {
      if ( l->fact.args[i] >= 0 ) {
	continue;
      }
      if ( DECODE_VAR( l->fact.args[i] ) > var ) {
	l->fact.args[i]++;
      }
    }
  }

}



void decrement_inferior_vars_in_numeric_effects( int var, NumericEffect *ef )

{

  NumericEffect *l;
  int i;
  
  for ( l = ef; l; l = l->next ) {
    for ( i = 0; i < gf_arity[l->fluent.function]; i++ ) {
      if ( l->fluent.args[i] >= 0 ) {
	continue;
      }
      if ( DECODE_VAR( l->fluent.args[i] ) > var ) {
	l->fluent.args[i]++;
      }
    }
    decrement_inferior_vars_in_exp( var, l->rh );
  }

}














/******************************
 * CODE THAT BUILDS MIXED OPS *
 ******************************/














void multiply_hard_op_parameters( void )

{

  int i;

  ghard_mixed_operators = NULL;

  for ( i = 0; i < MAX_VARS; i++ ) {
    linst_table[i] = -1;
  }

  for ( i = 0; i < gnum_hard_operators; i++ ) {
    create_hard_mixed_operators( ghard_operators[i], 0 );
  }

}



void create_hard_mixed_operators( Operator *o, int curr_var )

{

  int t, i, m, mn;
  WffNode *tmp1, *w, *ww;
  MixedOperator *tmp2;

  if ( curr_var < o->num_vars ) {
    if ( o->removed[curr_var] ) {
      /* param doesn't matter -- select any appropriate type constant
       * at least one there; otherwise, op would not have been translated.
       */
      linst_table[curr_var] = gtype_consts[o->var_types[curr_var]][0];
      create_hard_mixed_operators( o, curr_var + 1 );
      linst_table[curr_var] = -1;
      return;
    }

    t = o->var_types[curr_var];
    for ( i = 0; i < gtype_size[t]; i++ ) {
      linst_table[curr_var] = gtype_consts[t][i];

      create_hard_mixed_operators( o, curr_var + 1 );

      linst_table[curr_var] = -1;
    }
    return;
  }


  tmp1 = instantiate_wff( o->preconds );

  if ( tmp1->connective == FAL ) {
    free_WffNode( tmp1 );
    return;
  }

  dnf( &tmp1 );
  cleanup_wff( &tmp1 );

  if ( tmp1->connective == FAL ) {
    free_WffNode( tmp1 );
    return;
  }

  /* only debugging, REMOVE LATER
   */
  if ( is_dnf( tmp1 ) == -1 ) {
    printf("\n\nILLEGAL DNF %s AFTER INSTANTIATION\n\n", o->name);
    print_Wff( tmp1, 0 );
    exit( 1 );
  }

  switch ( tmp1->connective ) {
  case OR:
    for ( w = tmp1->sons; w; w = w->next ) {
      tmp2 = new_MixedOperator( o );
      for ( i = 0; i < o->num_vars; i++ ) {
	tmp2->inst_table[i] = linst_table[i];
      }
      if ( w->connective == AND ) {
	m = 0;
	mn = 0;
	for ( ww = w->sons; ww; ww = ww->next ) {
	  if ( ww->connective == ATOM ) m++;
	  if ( ww->connective == COMP ) mn++;
	}
	tmp2->preconds = ( Fact * ) calloc( m, sizeof( Fact ) );
	tmp2->numeric_preconds_comp = ( Comparator * ) calloc( mn, sizeof( Comparator ) );
	tmp2->numeric_preconds_lh = ( ExpNode_pointer * ) calloc( mn, sizeof( ExpNode_pointer ) );
	tmp2->numeric_preconds_rh = ( ExpNode_pointer * ) calloc( mn, sizeof( ExpNode_pointer ) );
	tmp2->num_preconds = m;
	tmp2->num_numeric_preconds = mn;
	m = 0; mn = 0;
	for ( ww = w->sons; ww; ww = ww->next ) {
	  if ( ww->connective == ATOM ) {
	    tmp2->preconds[m].predicate = ww->fact->predicate;
	    for ( i = 0; i < garity[ww->fact->predicate]; i++ ) {
	      tmp2->preconds[m].args[i] = ww->fact->args[i];
	    }
	    m++;
	  }
	  if ( ww->connective == COMP ) {
	    tmp2->numeric_preconds_comp[mn] = ww->comp;
	    tmp2->numeric_preconds_lh[mn] = copy_Exp( ww->lh );
	    tmp2->numeric_preconds_rh[mn] = copy_Exp( ww->rh );
	    mn++;
	  }
	}
      } else {
	if ( w->connective == ATOM ) {
	  tmp2->preconds = ( Fact * ) calloc( 1, sizeof( Fact ) );
	  tmp2->num_preconds = 1;
	  tmp2->preconds[0].predicate = w->fact->predicate;
	  for ( i = 0; i < garity[w->fact->predicate]; i++ ) {
	    tmp2->preconds[0].args[i] = w->fact->args[i];
	  }
	}
	if ( w->connective == COMP ) {
	  tmp2->numeric_preconds_comp = ( Comparator * ) calloc( 1, sizeof( Comparator ) );
	  tmp2->numeric_preconds_lh = ( ExpNode_pointer * ) calloc( 1, sizeof( ExpNode_pointer ) );
	  tmp2->numeric_preconds_rh = ( ExpNode_pointer * ) calloc( 1, sizeof( ExpNode_pointer ) );
	  tmp2->numeric_preconds_comp[0] = w->comp;
	  tmp2->numeric_preconds_lh[0] = copy_Exp( w->lh );
	  tmp2->numeric_preconds_rh[0] = copy_Exp( w->rh );
	  tmp2->num_numeric_preconds = 1;
	}
      }
      tmp2->effects = instantiate_Effect( o->effects );
      tmp2->next = ghard_mixed_operators;
      ghard_mixed_operators = tmp2;
      gnum_hard_mixed_operators++;
    }
    break;
  case AND:
    tmp2 = new_MixedOperator( o );
    for ( i = 0; i < o->num_vars; i++ ) {
      tmp2->inst_table[i] = linst_table[i];
    }
    m = 0;
    mn = 0;
    for ( w = tmp1->sons; w; w = w->next ) {
      if ( w->connective == ATOM ) m++;
      if ( w->connective == COMP ) mn++;
    }
    tmp2->preconds = ( Fact * ) calloc( m, sizeof( Fact ) );
    tmp2->numeric_preconds_comp = ( Comparator * ) calloc( mn, sizeof( Comparator ) );
    tmp2->numeric_preconds_lh = ( ExpNode_pointer * ) calloc( mn, sizeof( ExpNode_pointer ) );
    tmp2->numeric_preconds_rh = ( ExpNode_pointer * ) calloc( mn, sizeof( ExpNode_pointer ) );
    tmp2->num_preconds = m;
    tmp2->num_numeric_preconds = mn;
    m = 0; mn = 0;
    for ( w = tmp1->sons; w; w = w->next ) {
      if ( w->connective == ATOM ) {
	tmp2->preconds[m].predicate = w->fact->predicate;
	for ( i = 0; i < garity[w->fact->predicate]; i++ ) {
	  tmp2->preconds[m].args[i] = w->fact->args[i];
	}
	m++;
      }
      if ( w->connective == COMP ) {
	tmp2->numeric_preconds_comp[mn] = w->comp;
	tmp2->numeric_preconds_lh[mn] = copy_Exp( w->lh );
	tmp2->numeric_preconds_rh[mn] = copy_Exp( w->rh );
	mn++;
      }
    }
    tmp2->effects = instantiate_Effect( o->effects );
    tmp2->next = ghard_mixed_operators;
    ghard_mixed_operators = tmp2;
    gnum_hard_mixed_operators++;
    break;
  case ATOM:
    tmp2 = new_MixedOperator( o );
    for ( i = 0; i < o->num_vars; i++ ) {
      tmp2->inst_table[i] = linst_table[i];
    }
    tmp2->preconds = ( Fact * ) calloc( 1, sizeof( Fact ) );
    tmp2->num_preconds = 1;
    tmp2->preconds[0].predicate = tmp1->fact->predicate;
    for ( i = 0; i < garity[tmp1->fact->predicate]; i++ ) {
      tmp2->preconds[0].args[i] = tmp1->fact->args[i];
    }
    tmp2->effects = instantiate_Effect( o->effects );
    tmp2->next = ghard_mixed_operators;
    ghard_mixed_operators = tmp2;
    gnum_hard_mixed_operators++;
    break;
  case COMP:
    tmp2 = new_MixedOperator( o );
    for ( i = 0; i < o->num_vars; i++ ) {
      tmp2->inst_table[i] = linst_table[i];
    }
    tmp2->numeric_preconds_comp = ( Comparator * ) calloc( 1, sizeof( Comparator ) );
    tmp2->numeric_preconds_lh = ( ExpNode_pointer * ) calloc( 1, sizeof( ExpNode_pointer ) );
    tmp2->numeric_preconds_rh = ( ExpNode_pointer * ) calloc( 1, sizeof( ExpNode_pointer ) );
    tmp2->numeric_preconds_comp[0] = tmp1->comp;
    tmp2->numeric_preconds_lh[0] = copy_Exp( tmp1->lh );
    tmp2->numeric_preconds_rh[0] = copy_Exp( tmp1->rh );
    tmp2->num_numeric_preconds = 1;
    tmp2->effects = instantiate_Effect( o->effects );
    tmp2->next = ghard_mixed_operators;
    ghard_mixed_operators = tmp2;
    gnum_hard_mixed_operators++;    
    break;
  case TRU:
    tmp2 = new_MixedOperator( o );
    for ( i = 0; i < o->num_vars; i++ ) {
      tmp2->inst_table[i] = linst_table[i];
    }
    tmp2->effects = instantiate_Effect( o->effects );
    tmp2->next = ghard_mixed_operators;
    ghard_mixed_operators = tmp2;
    gnum_hard_mixed_operators++;
    break;
  default:
    printf("\n\nillegal connective %d in parsing DNF precond.\n\n",
	   tmp1->connective);
    exit( 1 );
  }

  free_WffNode( tmp1 );

}



Effect *instantiate_Effect( Effect *e )

{

  Effect *res = NULL, *tmp, *i;
  Literal *tt, *l;
  NumericEffect *ne, *ttt;
  int j;

  for ( i = e; i; i = i->next ) {
    tmp = new_Effect();

    for ( j = 0; j < i->num_vars; j++ ) {
      tmp->var_types[j] = i->var_types[j];
    }
    tmp->num_vars = i->num_vars;

    tmp->conditions = instantiate_wff( i->conditions );

    if ( tmp->conditions->connective == FAL ) {
      free_partial_Effect( tmp );
      continue;
    }

    for ( l = i->effects; l; l = l->next ) {
      tt = new_Literal();
      tt->negated = l->negated;
      tt->fact.predicate = l->fact.predicate;
      for ( j = 0; j < garity[tt->fact.predicate]; j++ ) {
	tt->fact.args[j] = l->fact.args[j];
	if ( tt->fact.args[j] < 0 &&
	     linst_table[DECODE_VAR( tt->fact.args[j] )] != -1 ) {
	  tt->fact.args[j] = linst_table[DECODE_VAR( tt->fact.args[j] )];
	}
      }
      tt->next = tmp->effects;
      if ( tmp->effects ) {
	tmp->effects->prev = tt;
      }
      tmp->effects = tt;
    }

    for ( ne = i->numeric_effects; ne; ne = ne->next ) {
      ttt = new_NumericEffect();
      ttt->neft = ne->neft;
      ttt->fluent.function = ne->fluent.function;
      for ( j = 0; j < gf_arity[ttt->fluent.function]; j++ ) {
	ttt->fluent.args[j] = ne->fluent.args[j];
	if ( ttt->fluent.args[j] < 0 &&
	     linst_table[DECODE_VAR( ttt->fluent.args[j] )] != -1 ) {
	  ttt->fluent.args[j] = linst_table[DECODE_VAR( ttt->fluent.args[j] )];
	}
      }
      ttt->rh = copy_Exp( ne->rh );
      instantiate_exp( &(ttt->rh) );
      ttt->next = tmp->numeric_effects;
      if ( tmp->numeric_effects ) {
	tmp->numeric_effects->prev = ttt;
      }
      tmp->numeric_effects = ttt;
    }

    tmp->next = res;
    if ( res ) {
      res->prev = tmp;
    }
    res = tmp;
  }

  return res;

}



WffNode *instantiate_wff( WffNode *w )

{

  WffNode *res = NULL, *tmp, *i;
  int j, m, h;
  Bool ok, ct;

  switch ( w->connective ) {
  case AND:
    m = 0;
    i = w->sons;
    while ( i ) {
      tmp = instantiate_wff( i );
      if ( tmp->connective == FAL ) {
	free_WffNode( res );
	return tmp;
      }
      if ( tmp->connective == TRU ) {
	free( tmp );
	i = i->next;
	continue;
      }
      tmp->next = res;
      if ( res ) {
	res->prev = tmp;
      }
      res = tmp;
      i = i->next;
      m++;
    }
    if ( m == 0 ) {
      res = new_WffNode( TRU );
      break;
    }
    if ( m == 1 ) {
      break;
    }
    tmp = new_WffNode( AND );
    tmp->sons = res;
    res = tmp;
    break;
  case OR:
    m = 0;
    i = w->sons;
    while ( i ) {
      tmp = instantiate_wff( i );
      if ( tmp->connective == TRU ) {
	free_WffNode( res );
	return tmp;
      }
      if ( tmp->connective == FAL ) {
	free( tmp );
	i = i->next;
	continue;
      }
      tmp->next = res;
      if ( res ) {
	res->prev = tmp;
      }
      res = tmp;
      i = i->next;
      m++;
    }
    if ( m == 0 ) {
      res = new_WffNode( FAL );
      break;
    }
    if ( m == 1 ) {
      break;
    }
    tmp = new_WffNode( OR );
    tmp->sons = res;
    res = tmp;
    break;
  case ATOM:
    res = new_WffNode( ATOM );
    res->fact = new_Fact();
    res->fact->predicate = w->fact->predicate;
    ok = TRUE;
    for ( j = 0; j < garity[res->fact->predicate]; j++ ) {
      h = ( w->fact->args[j] < 0 ) ?
	linst_table[DECODE_VAR( w->fact->args[j] )] : w->fact->args[j];
      if ( h < 0 ) {
	ok = FALSE;
	res->fact->args[j] = w->fact->args[j];
      } else {
	res->fact->args[j] = h;
      }
    }
    if ( !ok ) {/* contains ef params */
      break;
    }
    if ( !full_possibly_negative( res->fact ) ) {
      free( res->fact );
      res->fact = NULL;
      res->connective = TRU;
      break;
    }
    if ( !full_possibly_positive( res->fact ) ) {
      free( res->fact );
      res->fact = NULL;
      res->connective = FAL;
      break;
    }
    break;
  case COMP:
    res = new_WffNode( COMP );
    res->comp = w->comp;
    res->lh = copy_Exp( w->lh );
    res->rh = copy_Exp( w->rh );
    instantiate_exp( &(res->lh) );
    instantiate_exp( &(res->rh) );
    if ( res->lh->connective != NUMBER ||
	 res->rh->connective != NUMBER ) {
      /* logical simplification only possible if both parts are numbers
       */
      break;
    }
    ct = number_comparison_holds( res->comp, res->lh->value, res->rh->value );
    if ( ct ) {
      res->connective = TRU;
      free_ExpNode( res->lh );
      res->lh = NULL;
      free_ExpNode( res->rh );
      res->rh = NULL;
      res->comp = -1;
    } else {
      res->connective = FAL;
      free_ExpNode( res->lh );
      res->lh = NULL;
      free_ExpNode( res->rh );
      res->rh = NULL;
      res->comp = -1;
    }
    break;
  case TRU:
  case FAL:
    res = new_WffNode( w->connective );
    break;
  default:
    printf("\n\nillegal connective %d in instantiate formula\n\n",
	   w->connective);
    exit( 1 );
  }

  return res;

}



void instantiate_exp( ExpNode **n )

{

  int j, f, k, h;
  Bool ok;

  switch ( (*n)->connective ) {
  case AD:
    instantiate_exp( &((*n)->leftson) );
    instantiate_exp( &((*n)->rightson) );
    if ( (*n)->leftson->connective != NUMBER ||
	 (*n)->rightson->connective != NUMBER ) {
      break;
    }
    (*n)->connective = NUMBER;
    (*n)->value = (*n)->leftson->value + (*n)->rightson->value;
    free_ExpNode( (*n)->leftson );
    (*n)->leftson = NULL;
    free_ExpNode( (*n)->rightson );
    (*n)->rightson = NULL;
    break;
  case SU:
    instantiate_exp( &((*n)->leftson) );
    instantiate_exp( &((*n)->rightson) );
    if ( (*n)->leftson->connective != NUMBER ||
	 (*n)->rightson->connective != NUMBER ) {
      break;
    }
    (*n)->connective = NUMBER;
    (*n)->value = (*n)->leftson->value - (*n)->rightson->value;
    free_ExpNode( (*n)->leftson );
    (*n)->leftson = NULL;
    free_ExpNode( (*n)->rightson );
    (*n)->rightson = NULL;
    break;
  case MU:
    instantiate_exp( &((*n)->leftson) );
    instantiate_exp( &((*n)->rightson) );
    if ( (*n)->leftson->connective != NUMBER ||
	 (*n)->rightson->connective != NUMBER ) {
      break;
    }
    (*n)->connective = NUMBER;
    (*n)->value = (*n)->leftson->value * (*n)->rightson->value;
    free_ExpNode( (*n)->leftson );
    (*n)->leftson = NULL;
    free_ExpNode( (*n)->rightson );
    (*n)->rightson = NULL;
    break;
  case DI:
    instantiate_exp( &((*n)->leftson) );
    instantiate_exp( &((*n)->rightson) );
    if ( (*n)->leftson->connective != NUMBER ||
	 (*n)->rightson->connective != NUMBER ) {
      break;
    }
    if ( (*n)->rightson->value == 0 ) {
      /* kind of unclean: simply leave that in here;
       * we will later determine the right thing 
       * to do with it.
       */
      break;
    }
    (*n)->connective = NUMBER;
    (*n)->value = (*n)->leftson->value / (*n)->rightson->value;
    free_ExpNode( (*n)->leftson );
    (*n)->leftson = NULL;
    free_ExpNode( (*n)->rightson );
    (*n)->rightson = NULL;
    break;
  case MINUS:
    instantiate_exp( &((*n)->son) );
    if ( (*n)->son->connective != NUMBER ) break;
    (*n)->connective = NUMBER;
    (*n)->value = ((float) (-1)) * (*n)->son->value;
    free_ExpNode( (*n)->son );
    (*n)->son = NULL;
    break;    
  case NUMBER:
    break;
  case FHEAD:
    f = (*n)->fluent->function;
    ok = TRUE;
    for ( j = 0; j < gf_arity[f]; j++ ) {
      h = ( (*n)->fluent->args[j] < 0 ) ?
	linst_table[DECODE_VAR( (*n)->fluent->args[j] )] : (*n)->fluent->args[j];
      if ( h < 0 ) {
	ok = FALSE;
      } else {
	(*n)->fluent->args[j] = h;
      }
    }
    if ( !ok ) {
      break;
    }
    /* we handle only the case where the fluent is fully instantiated,
     * static, and in the initial state.
     */
    if ( gis_changed[f] ) break;
    for ( j = 0; j < gnum_initial_function[f]; j++ ) {
      for ( k = 0; k < gf_arity[f]; k++ ) {
	if ( ginitial_function[f][j].fluent.args[k] !=
	     (*n)->fluent->args[k] ) break;
      }
      if ( k < gf_arity[f] ) continue;
      (*n)->connective = NUMBER;
      (*n)->value = ginitial_function[f][j].value;
      break;
    }
    break;
  default:
    printf("\n\ninst exp: wrong specifier %d",
	   (*n)->connective);
    exit( 1 );
  }

}



Bool full_possibly_positive( Fact *f )

{

  int adr;

  if ( gis_added[f->predicate] ) {
    return TRUE;
  }

  adr = instantiated_fact_adress( f );

  if ( lini[f->predicate][adr] > 0 ) {
    return TRUE;
  } else {
    return FALSE;
  }

}



Bool full_possibly_negative( Fact *f )

{

  int adr;

  if ( gis_deleted[f->predicate] ) {
    return TRUE;
  }

  adr = instantiated_fact_adress( f );

  if ( lini[f->predicate][adr] > 0 ) {
    return FALSE;
  } else {
    return TRUE;
  }

}



int instantiated_fact_adress( Fact *f )

{

  int r = 0, b = 1, i;

  for ( i = 0; i < garity[f->predicate]; i++ ) {
    r += b * f->args[i];
    b *= gnum_constants;
  }

  return r;

}














/*********************************************************
 * CODE THAT MULTIPLIES EFFECT PARAMS --> PSEUDO ACTIONS *
 *********************************************************/















void multiply_hard_effect_parameters( void )

{

  MixedOperator *o;
  PseudoAction *tmp;
  int i;
  Effect *e;

  ghard_templates = ( PseudoAction_pointer * ) 
    calloc( gnum_hard_mixed_operators, sizeof ( PseudoAction_pointer ) );
  gnum_hard_templates = 0;

  for ( o = ghard_mixed_operators; o; o = o->next ) {
    tmp = new_PseudoAction( o );

    for ( i = 0; i < tmp->operator->num_vars; i++ ) {
      linst_table[i] = tmp->inst_table[i];
    }

    for ( e = o->effects; e; e = e->next ) {
      create_hard_pseudo_effects( tmp, e, 0 );
    }

    ghard_templates[gnum_hard_templates++] = tmp;
  }
}



void create_hard_pseudo_effects( PseudoAction *a, Effect *e, int curr_var )

{

  int par, t, i, m, mn;
  WffNode *tmp1, *w, *ww;
  PseudoActionEffect *tmp2;

  if ( curr_var < e->num_vars ) {
    par = a->operator->num_vars + curr_var;

    t = e->var_types[curr_var];
    for ( i = 0; i < gtype_size[t]; i++ ) {
      linst_table[par] = gtype_consts[t][i];

      create_hard_pseudo_effects( a, e, curr_var + 1 );

      linst_table[par] = -1;
    }
    return;
  }

  tmp1 = instantiate_wff( e->conditions );

  if ( tmp1->connective == FAL ) {
    free_WffNode( tmp1 );
    return;
  }

  dnf( &tmp1 );
  cleanup_wff( &tmp1 );

  /* only debugging, REMOVE LATER
   */
  if ( is_dnf( tmp1 ) == -1 ) {
    printf("\n\nILLEGAL DNF %s AFTER INSTANTIATION\n\n", a->operator->name);
    print_Wff( tmp1, 0 );
    exit( 1 );
  }

  switch ( tmp1->connective ) {
  case OR:
    for ( w = tmp1->sons; w; w = w->next ) {
      tmp2 = new_PseudoActionEffect();
      if ( w->connective == AND ) {
	m = 0;
	mn = 0;
	for ( ww = w->sons; ww; ww = ww->next ) {
	  if ( ww->connective == ATOM ) m++;
	  if ( ww->connective == COMP ) mn++;
	}
	tmp2->conditions = ( Fact * ) calloc( m, sizeof( Fact ) );
	tmp2->numeric_conditions_comp = ( Comparator * ) calloc( mn, sizeof( Comparator ) );
	tmp2->numeric_conditions_lh = ( ExpNode_pointer * ) calloc( mn, sizeof( ExpNode_pointer ) );
	tmp2->numeric_conditions_rh = ( ExpNode_pointer * ) calloc( mn, sizeof( ExpNode_pointer ) );
	tmp2->num_conditions = m;
	tmp2->num_numeric_conditions = mn;
	m = 0; mn = 0;
	for ( ww = w->sons; ww; ww = ww->next ) {
	  if ( ww->connective == ATOM ) {
	    tmp2->conditions[m].predicate = ww->fact->predicate;
	    for ( i = 0; i < garity[ww->fact->predicate]; i++ ) {
	      tmp2->conditions[m].args[i] = ww->fact->args[i];
	    }
	    m++;
	  }
	  if ( ww->connective == COMP ) {
	    tmp2->numeric_conditions_comp[mn] = ww->comp;
	    tmp2->numeric_conditions_lh[mn] = copy_Exp( ww->lh );
	    tmp2->numeric_conditions_rh[mn] = copy_Exp( ww->rh );
	    mn++;
	  }
	}
      } else {
	if ( w->connective == ATOM ) {
	  tmp2->conditions = ( Fact * ) calloc( 1, sizeof( Fact ) );
	  tmp2->num_conditions = 1;
	  tmp2->conditions[0].predicate = w->fact->predicate;
	  for ( i = 0; i < garity[w->fact->predicate]; i++ ) {
	    tmp2->conditions[0].args[i] = w->fact->args[i];
	  }
	}
 	if ( w->connective == COMP ) {
	  tmp2->numeric_conditions_comp = ( Comparator * ) calloc( 1, sizeof( Comparator ) );
	  tmp2->numeric_conditions_lh = ( ExpNode_pointer * ) calloc( 1, sizeof( ExpNode_pointer ) );
	  tmp2->numeric_conditions_rh = ( ExpNode_pointer * ) calloc( 1, sizeof( ExpNode_pointer ) );
	  tmp2->numeric_conditions_comp[0] = w->comp;
	  tmp2->numeric_conditions_lh[0] = copy_Exp( w->lh );
	  tmp2->numeric_conditions_rh[0] = copy_Exp( w->rh );
	  tmp2->num_numeric_conditions = 1;
	}
      }
      make_instantiate_literals( tmp2, e->effects );
      make_instantiate_numeric_effects( tmp2, e->numeric_effects );
      tmp2->next = a->effects;
      a->effects = tmp2;
      a->num_effects++;
    }
    break;
  case AND:
    tmp2 = new_PseudoActionEffect();
    m = 0;
    mn = 0;
    for ( w = tmp1->sons; w; w = w->next ) {
      if ( w->connective == ATOM ) m++;
      if ( w->connective == COMP ) mn++;
    }
    tmp2->conditions = ( Fact * ) calloc( m, sizeof( Fact ) );
    tmp2->numeric_conditions_comp = ( Comparator * ) calloc( mn, sizeof( Comparator ) );
    tmp2->numeric_conditions_lh = ( ExpNode_pointer * ) calloc( mn, sizeof( ExpNode_pointer ) );
    tmp2->numeric_conditions_rh = ( ExpNode_pointer * ) calloc( mn, sizeof( ExpNode_pointer ) );
    tmp2->num_conditions = m;
    tmp2->num_numeric_conditions = mn;
    m = 0; mn = 0;
    for ( w = tmp1->sons; w; w = w->next ) {
      if ( w->connective == ATOM ) {
	tmp2->conditions[m].predicate = w->fact->predicate;
	for ( i = 0; i < garity[w->fact->predicate]; i++ ) {
	  tmp2->conditions[m].args[i] = w->fact->args[i];
	}
	m++;
      }
      if ( w->connective == COMP ) {
	tmp2->numeric_conditions_comp[mn] = w->comp;
	tmp2->numeric_conditions_lh[mn] = copy_Exp( w->lh );
	tmp2->numeric_conditions_rh[mn] = copy_Exp( w->rh );
	mn++;
      }
    }
    make_instantiate_literals( tmp2, e->effects );
    make_instantiate_numeric_effects( tmp2, e->numeric_effects );
    tmp2->next = a->effects;
    a->effects = tmp2;
    a->num_effects++;
    break;
  case ATOM:
    tmp2 = new_PseudoActionEffect();
    tmp2->conditions = ( Fact * ) calloc( 1, sizeof( Fact ) );
    tmp2->num_conditions = 1;
    tmp2->conditions[0].predicate = tmp1->fact->predicate;
    for ( i = 0; i < garity[tmp1->fact->predicate]; i++ ) {
      tmp2->conditions[0].args[i] = tmp1->fact->args[i];
    }
    make_instantiate_literals( tmp2, e->effects );
    make_instantiate_numeric_effects( tmp2, e->numeric_effects );
    tmp2->next = a->effects;
    a->effects = tmp2;
    a->num_effects++;
    break;
  case COMP:
    tmp2 = new_PseudoActionEffect();
    tmp2->numeric_conditions_comp = ( Comparator * ) calloc( 1, sizeof( Comparator ) );
    tmp2->numeric_conditions_lh = ( ExpNode_pointer * ) calloc( 1, sizeof( ExpNode_pointer ) );
    tmp2->numeric_conditions_rh = ( ExpNode_pointer * ) calloc( 1, sizeof( ExpNode_pointer ) );
    tmp2->numeric_conditions_comp[0] = tmp1->comp;
    tmp2->numeric_conditions_lh[0] = copy_Exp( tmp1->lh );
    tmp2->numeric_conditions_rh[0] = copy_Exp( tmp1->rh );
    tmp2->num_numeric_conditions = 1;
    make_instantiate_literals( tmp2, e->effects );
    make_instantiate_numeric_effects( tmp2, e->numeric_effects );
    tmp2->next = a->effects;
    a->effects = tmp2;
    a->num_effects++;
    break;
  case TRU:
    tmp2 = new_PseudoActionEffect();
    make_instantiate_literals( tmp2, e->effects );
    make_instantiate_numeric_effects( tmp2, e->numeric_effects );
    tmp2->next = a->effects;
    a->effects = tmp2;
    a->num_effects++;
    break;
  default:
    printf("\n\nillegal connective %d in parsing DNF condition.\n\n",
	   tmp1->connective);
    exit( 1 );
  }

  free_WffNode( tmp1 );

}
 


void make_instantiate_literals( PseudoActionEffect *e, Literal *ll )

{

  int ma = 0, md = 0, i;
  Literal *l;

  for ( l = ll; l; l = l->next ) {
    if ( l->negated ) {
      md++;
    } else {
      ma++;
    }
  }

  e->adds = ( Fact * ) calloc( ma, sizeof( Fact ) );
  e->dels = ( Fact * ) calloc( md, sizeof( Fact ) );

  for ( l = ll; l; l = l->next ) {
    if ( l->negated ) {
      e->dels[e->num_dels].predicate = l->fact.predicate;
      for ( i = 0; i < garity[l->fact.predicate]; i++ ) {
	e->dels[e->num_dels].args[i] = ( l->fact.args[i] < 0 ) ?
	  linst_table[DECODE_VAR( l->fact.args[i] )] : l->fact.args[i];
      }
      e->num_dels++;
    } else {
      e->adds[e->num_adds].predicate = l->fact.predicate;
      for ( i = 0; i < garity[l->fact.predicate]; i++ ) {
	e->adds[e->num_adds].args[i] = ( l->fact.args[i] < 0 ) ?
	  linst_table[DECODE_VAR( l->fact.args[i] )] : l->fact.args[i];
      }
      e->num_adds++;
    }
  }

}
 


void make_instantiate_numeric_effects( PseudoActionEffect *e, NumericEffect *ne )

{

  int m = 0, i;
  NumericEffect *n;

  for ( n = ne; n; n = n->next ) m++;

  e->numeric_effects_neft = ( NumericEffectType * ) calloc( m, sizeof( NumericEffectType ) );
  e->numeric_effects_fluent = ( Fluent * ) calloc( m, sizeof( Fluent ) );
  e->numeric_effects_rh = ( ExpNode_pointer * ) calloc( m, sizeof( ExpNode_pointer ) );
  e->num_numeric_effects = m;

  m = 0;
  for ( n = ne; n; n = n->next ) {
    e->numeric_effects_neft[m] = n->neft;
    e->numeric_effects_fluent[m].function = n->fluent.function;
    for ( i = 0; i < gf_arity[n->fluent.function]; i++ ) {
      e->numeric_effects_fluent[m].args[i] = ( n->fluent.args[i] < 0 ) ?
	linst_table[DECODE_VAR( n->fluent.args[i] )] : n->fluent.args[i];
    }
    e->numeric_effects_rh[m] = copy_Exp( n->rh );
    instantiate_exp( &(e->numeric_effects_rh[m]) );
    m++;
  }

}


==> JAIR/Metric-FF/inst_hard.h <==


/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/




/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */









/*********************************************************************
 * File: inst_hard.h
 * Description: headers for multiplying hard operators.
 *
 *
 * Author: Joerg Hoffmann 2000
 *
 *********************************************************************/ 








#ifndef _INST_HARD_H
#define _INST_HARD_H



void build_hard_action_templates( void );



void cleanup_hard_domain( void );
Bool var_used_in_literals( int code_var, Literal *ef );
Bool var_used_in_numeric_effects( int code_var, NumericEffect *ef );
void decrement_inferior_vars_in_literals( int var, Literal *ef );
void decrement_inferior_vars_in_numeric_effects( int var, NumericEffect *ef );



void multiply_hard_op_parameters( void );
void create_hard_mixed_operators( Operator *o, int curr_var );
Effect *instantiate_Effect( Effect *e );
WffNode *instantiate_wff( WffNode *w );
void instantiate_exp( ExpNode **n );
Bool full_possibly_positive( Fact *f );
Bool full_possibly_negative( Fact *f );
int instantiated_fact_adress( Fact *f );



void multiply_hard_effect_parameters( void );
void create_hard_pseudo_effects( PseudoAction *a, Effect *e, int curr_var );
void make_instantiate_literals( PseudoActionEffect *e, Literal *ll );
void make_instantiate_numeric_effects( PseudoActionEffect *e, NumericEffect *ne );



#endif /* _INST_HARD_H */


==> JAIR/Metric-FF/inst_pre.c <==


/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/




/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */








/*********************************************************************
 * File: inst_pre.c
 * Description: functions for instantiating operators, preprocessing part.
 *              - transform domain into integers
 *              - inertia preprocessing:
 *                  - collect inertia info
 *                  - split initial state in special arrays
 *              - Wff normalization:
 *                  - simplification
 *                  - quantifier expansion
 *                  - NOT s down
 *              - negative preconditions translation
 *              - split operators into easy and hard to instantiate
 *
 *              - full DNF functions, only feasible for fully instantiated 
 *                formulae
 *
 * Author: Joerg Hoffmann 2000
 *
 *********************************************************************/ 









#include "ff.h"

#include "output.h"
#include "memory.h"

#include "expressions.h"

#include "inst_pre.h"


















/*******************************************************
 * TRANSFORM DOMAIN INTO INTEGER (FACT) REPRESENTATION *
 *******************************************************/









char *lvar_names[MAX_VARS];
int lvar_types[MAX_VARS];










void encode_domain_in_integers( void )

{

  int i,j;

  collect_all_strings();

  if ( gcmd_line.display_info == 103 ) {
    printf("\nconstant table:");
    for ( i = 0; i < gnum_constants; i++ ) {
      printf("\n%d --> %s", i, gconstants[i]);
    }

    printf("\n\ntypes table:");
    for ( i = 0; i < gnum_types; i++ ) {
      printf("\n%d --> %s: ", i, gtype_names[i]);
      for ( j = 0; j < gtype_size[i]; j++ ) {
	printf("%d ", gtype_consts[i][j]);
      }
    }

    printf("\n\npredicates table:");
    for ( i = 0; i < gnum_predicates; i++ ) {
      printf("\n%3d --> %s: ", i, gpredicates[i]);
      for ( j = 0; j < garity[i]; j++ ) {
	printf("%s ", gtype_names[gpredicates_args_type[i][j]]);
      }
    }

    printf("\n\nfunctions table:");
    for ( i = 0; i < gnum_functions; i++ ) {
      printf("\n%3d --> %s: ", i, gfunctions[i]);
      for ( j = 0; j < gf_arity[i]; j++ ) {
	printf("%s ", gtype_names[gfunctions_args_type[i][j]]);
      }
    }
    printf("\n\n");
  }

  create_integer_representation();

  if ( gcmd_line.display_info == 104 ) {
    printf("\n\nfirst step initial state is:");
    for ( i = 0; i < gnum_full_initial; i++ ) {
      printf("\n");
      print_Fact( &(gfull_initial[i]) );
    }
    printf("\n\nfirst step fluent initial state is:");
    for ( i = 0; i < gnum_full_fluents_initial; i++ ) {
      printf("\n");
      print_Fluent( &(gfull_fluents_initial[i].fluent) );
      printf(": %f", gfull_fluents_initial[i].value);
    }
    
    printf("\n\nfirst step operators are:");
    for ( i = 0; i < gnum_operators; i++ ) {
      print_Operator( goperators[i] );
    }
    printf("\n\n");
    
    printf("\n\nfirst step goal is:\n");
    print_Wff( ggoal, 0 );
    fflush( stdout );

    printf("\n\nfirst step metric is: (normalized to minimize)\n");
    print_ExpNode( gmetric );
    fflush( stdout );
  }

}



void collect_all_strings( void )

{

  FactList *f;
  TokenList *t;
  int p_num, type_num, c_num, ar;
  int i;

  /* first are types and their objects. for = we make sure that there
   * is one type that contains all objects.
   */
  gtype_names[0] = new_Token( 50 );
  gtype_names[0] = "ARTFICIAL-ALL-OBJECTS";
  gtype_size[0] = 0;
  for ( i = 0; i < MAX_CONSTANTS; i++ ) {
    gis_member[i][0] = FALSE;
  }
  gnum_types = 1;

  for ( f = gorig_constant_list; f; f = f->next ) {
    if ( (type_num = position_in_types_table( f->item->next->item )) == -1 ) {
      if ( gnum_types == MAX_TYPES ) {
	printf("\ntoo many types! increase MAX_TYPES (currently %d)\n\n",
	       MAX_TYPES);
	exit( 1 );
      }
      gtype_names[gnum_types] = new_Token( strlen( f->item->next->item ) + 1 );
      strcpy( gtype_names[gnum_types], f->item->next->item );
      gtype_size[gnum_types] = 0;
      for ( i = 0; i < MAX_CONSTANTS; i++ ) {
	gis_member[i][gnum_types] = FALSE;
      }
      type_num = gnum_types++;
    }

    if ( (c_num = position_in_constants_table( f->item->item )) == -1 ) {
      if ( gnum_constants == MAX_CONSTANTS ) {
	printf("\ntoo many constants! increase MAX_CONSTANTS (currently %d)\n\n",
	       MAX_CONSTANTS);
	exit( 1 );
      }
      gconstants[gnum_constants] = new_Token( strlen( f->item->item ) + 1 );
      strcpy( gconstants[gnum_constants], f->item->item );
      c_num = gnum_constants++;

      /* all constants into 0-type.
       */
      if ( gtype_size[0] == MAX_TYPE ) {
	printf("\ntoo many consts in type %s! increase MAX_TYPE (currently %d)\n\n",
	       gtype_names[0], MAX_TYPE);
	exit( 1 );
      }     
      gtype_consts[0][gtype_size[0]++] = c_num;
      gis_member[c_num][0] = TRUE;
    }
    
    if ( !gis_member[c_num][type_num] ) {
      if ( gtype_size[type_num] == MAX_TYPE ) {
	printf("\ntoo many consts in type %s! increase MAX_TYPE (currently %d)\n\n",
	       gtype_names[type_num], MAX_TYPE);
	exit( 1 );
      }     
      gtype_consts[type_num][gtype_size[type_num]++] = c_num;
      gis_member[c_num][type_num] = TRUE;
    }
  }

  /* next are predicates; first of all, create in-built predicate =
   */
  gpredicates[0] = new_Token( 5 );
  gpredicates[0] = "=";
  gpredicates_args_type[0][0] = 0;/* all objects type */
  gpredicates_args_type[0][1] = 0;
  garity[0] = 2;
  gnum_predicates = 1;

  for ( f = gpredicates_and_types; f; f = f->next ) {
    if ( (p_num = position_in_predicates_table( f->item->item )) != -1 ) {
      printf("\npredicate %s declared twice!\n\n", f->item->item);
      exit( 1 );
    }
    if ( gnum_predicates == MAX_PREDICATES ) {
      printf("\ntoo many predicates! increase MAX_PREDICATES (currently %d)\n\n",
	     MAX_PREDICATES);
      exit( 1 );
    }
    gpredicates[gnum_predicates] = new_Token( strlen( f->item->item ) + 1 );
    strcpy( gpredicates[gnum_predicates], f->item->item );
    ar = 0;
    for ( t = f->item->next; t; t = t->next ) {
      if ( (type_num = position_in_types_table( t->item )) == -1 ) {
	printf("\npredicate %s is declared to use unknown or empty type %s\n\n", 
	       f->item->item, t->item);
	exit( 1 );
      }
      if ( ar == MAX_ARITY ) {
	printf("\narity of %s to high! increase MAX_ARITY (currently %d)\n\n",
	       gpredicates[gnum_predicates], MAX_ARITY);
	exit( 1 );
      }
      gpredicates_args_type[gnum_predicates][ar++] = type_num;
    }
    garity[gnum_predicates++] = ar;
  }


  /* next are functions; first of all, create in-built function total-time
   * for sole use in metric
   */
  gfunctions[0] = new_Token( 20 );
  gfunctions[0] = "TOTAL-TIME";
  gf_arity[0] = 0;
  gnum_functions = 1;

  for ( f = gfunctions_and_types; f; f = f->next ) {
    if ( (p_num = position_in_functions_table( f->item->item )) != -1 ) {
      printf("\nfunction %s declared twice!\n\n", f->item->item);
      exit( 1 );
    }
    if ( gnum_functions == MAX_FUNCTIONS ) {
      printf("\ntoo many functions! increase MAX_FUNCTIONS (currently %d)\n\n",
	     MAX_FUNCTIONS);
      exit( 1 );
    }
    gfunctions[gnum_functions] = new_Token( strlen( f->item->item ) + 1 );
    strcpy( gfunctions[gnum_functions], f->item->item );
    ar = 0;
    for ( t = f->item->next; t; t = t->next ) {
      if ( (type_num = position_in_types_table( t->item )) == -1 ) {
	printf("\nfunction %s is declared to use unknown or empty type %s\n\n", 
	       f->item->item, t->item);
	exit( 1 );
      }
      if ( ar == MAX_ARITY ) {
	printf("\narity of %s to high! increase MAX_ARITY (currently %d)\n\n",
	       gfunctions[gnum_functions], MAX_ARITY);
	exit( 1 );
      }
      gfunctions_args_type[gnum_functions][ar++] = type_num;
    }
    gf_arity[gnum_functions++] = ar;
  }

  free_FactList( gorig_constant_list );
  free_FactList( gpredicates_and_types );
  free_FactList( gfunctions_and_types );

}



int position_in_types_table( char *str )

{

  int i;

  /* start at 1 because 0 is our artificial one
   */
  for ( i = 1; i < gnum_types; i++ ) {
    if ( str == gtype_names[i] || 
	 (strcmp( str, gtype_names[i] ) == SAME) ) {
      break;
    }
  }

  return ( i == gnum_types ) ? -1 : i;

}



int position_in_constants_table( char *str )

{

  int i;

  for ( i=0; i<gnum_constants; i++ ) {
    if ( str == gconstants[i] || 
	 strcmp( str, gconstants[i] ) == SAME ) {
      break;
    }
  }

  return ( i == gnum_constants ) ? -1 : i;

}



int position_in_predicates_table( char *str )

{

  int i;

  for ( i = 0; i < gnum_predicates; i++ ) {
    if ( str == gpredicates[i] || 
	 strcmp( str, gpredicates[i] ) == SAME ) {
      break;
    }
  }

  return ( i == gnum_predicates ) ? -1 : i;

}



int position_in_functions_table( char *str )

{

  int i;

  for ( i=0; i<gnum_functions; i++ ) {
    if ( str == gfunctions[i] || 
	 strcmp( str, gfunctions[i] ) == SAME ) {
      break;
    }
  }

  return ( i == gnum_functions ) ? -1 : i;

}



void create_integer_representation( void )

{

  PlNode *n, *nn;
  PlOperator *o;
  Operator *tmp;
  FactList *ff;
  int type_num, i, sum;
  ExpNode *t;

  if ( gorig_initial_facts ) {
    sum = 0;
    for ( n = gorig_initial_facts->sons; n; n = n->next ) sum++;
    sum += gnum_constants;/* space for equalities */
    gfull_initial = ( Fact * ) calloc( sum, sizeof( Fact ) );
    gfull_fluents_initial = ( FluentValue * ) 
      calloc( sum, sizeof( FluentValue ));

    for ( n = gorig_initial_facts->sons; n; n = n->next ) {
      if ( n->connective == ATOM ) {
	make_Fact( &(gfull_initial[gnum_full_initial]), n, 0 );
	if ( gfull_initial[gnum_full_initial].predicate == 0 ) {
	  printf("\nequality in initial state! check input files.\n\n");
	  exit( 1 );
	}
	gnum_full_initial++;
      } else {
	/* a fluent value assignment
	 */
	make_Fluent( &(gfull_fluents_initial[gnum_full_fluents_initial].fluent), 
		     n->lh->atom, 0 );
	gfull_fluents_initial[gnum_full_fluents_initial].value =
	  ( float ) strtod( n->rh->atom->item, NULL);
	gnum_full_fluents_initial++;
      }
    }
    free_PlNode( gorig_initial_facts );
  }

  /* now insert all our artificial equality constraints into initial state.
   */
  for ( i = 0; i < gnum_constants; i++ ) {
    gfull_initial[gnum_full_initial].predicate = 0;
    gfull_initial[gnum_full_initial].args[0] = i;
    gfull_initial[gnum_full_initial].args[1] = i;
    gnum_full_initial++;
  }
  /* FINITO. the rest of equality handling will fully
   * automatically be done by the rest of the machinery.
   */

  ggoal = make_Wff( gorig_goal_facts, 0 );

  if ( gparse_metric != NULL ) {
    if ( !gcmd_line.optimize ) {
      if ( gcmd_line.display_info ) {
	printf("\n\nno optimization required. skipping criterion.\n\n");
      }
    } else {
      gmetric = make_ExpNode( gparse_metric, 0 );
      if ( strcmp( gparse_optimization, "MINIMIZE" ) != SAME &&
	   strcmp( gparse_optimization, "MAXIMIZE" ) != SAME ) {
	if ( gcmd_line.display_info ) {
	  printf("\n\nunknown optimization method %s. check input files\n\n", 
		 gparse_optimization);
	}
	exit( 1 );
      }
      if ( strcmp( gparse_optimization, "MAXIMIZE" ) == SAME ) {
	t = new_ExpNode( MINUS );
	t->son = gmetric;
	gmetric = t;
      }
    }
  }

  for ( o = gloaded_ops; o; o = o->next ) {
    tmp = new_Operator( o->name, o->number_of_real_params );

    for ( ff = o->params; ff; ff = ff->next ) {
      if ( (type_num = position_in_types_table( ff->item->next->item )) == -1 ) {
	printf("\nwarning: parameter %s of op %s has unknown or empty type %s. skipping op",
	       ff->item->item, o->name, ff->item->next->item);
	break;
      }
      if ( tmp->num_vars == MAX_VARS ) {
	printf("\ntoo many parameters! increase MAX_VARS (currently %d)\n\n",
	       MAX_VARS);
	exit( 1 );
      }
      for ( i = 0; i < tmp->num_vars; i++ ) {
	if ( tmp->var_names[i] == ff->item->item ||
	     strcmp( tmp->var_names[i], ff->item->item ) == SAME ) {
	  printf("\nwarning: operator %s parameter %s overwrites previous declaration\n\n",
		 tmp->name, ff->item->item);
	}
      }
      tmp->var_names[tmp->num_vars] = new_Token( strlen( ff->item->item ) + 1 );
      strcpy( tmp->var_names[tmp->num_vars], ff->item->item );
      tmp->var_types[tmp->num_vars++] = type_num;
    }
    if ( ff ) {
      free_Operator( tmp );
      continue;
    }

    for ( i = 0; i < tmp->num_vars; i++ ) {
      lvar_types[i] = tmp->var_types[i];
      lvar_names[i] = tmp->var_names[i];
    }

    tmp->preconds = make_Wff( o->preconds, tmp->num_vars );

    if ( o->effects ) {
      /* in make_effect, make sure that no one afects equality.
       */
      nn = o->effects->sons;
      while ( nn &&
	      (tmp->effects = make_effect( nn, tmp->num_vars )) == NULL ) {
	nn = nn->next;
      }
      if ( nn ) {
	for ( n = nn->next; n; n = n->next ) {
	  if ( (tmp->effects->prev = make_effect( n, tmp->num_vars )) == NULL ) {
	    continue;
	  }
	  tmp->effects->prev->next = tmp->effects;
	  tmp->effects = tmp->effects->prev;
	}
      }
    }

    if ( gnum_operators == MAX_OPERATORS ) {
      printf("\ntoo many operators! increase MAX_OPERATORS (currently %d)\n\n",
	     MAX_OPERATORS);
      exit( 1 );
    }
    goperators[gnum_operators++] = tmp;
  }

  if ( 0 ) {
    /* currently not in use; leads to free memory reads and
     * free memory frees (no memory leaks), which are hard to explain.
     *
     * almost no memory consumption anyway.
     */
    free_PlOperator( gloaded_ops );
  }

}



void make_Fact( Fact *f, PlNode *n, int num_vars )

{

  int m, i;
  TokenList *t;

  if ( !n->atom ) {
    /* can't happen after previous syntax check. Oh well, whatever...
     */
    printf("\nillegal (empty) atom used in domain. check input files\n\n");
    exit( 1 );
  }

  f->predicate = position_in_predicates_table( n->atom->item );
  if ( f->predicate == -1 ) {
    printf("\nundeclared predicate %s used in domain definition\n\n",
	   n->atom->item);
    exit( 1 );
  }

  m = 0;
  for ( t = n->atom->next; t; t = t->next ) {
    if ( t->item[0] == '?' ) {
      for ( i=num_vars-1; i>-1; i-- ) {
	/* downwards, to always get most recent declaration/quantification
	 * of that variable
	 */
	if ( lvar_names[i] == t->item ||
	     strcmp( lvar_names[i], t->item ) == SAME ) {
	  break;
	}
      }
      if ( i == -1 ) {
	printf("\nundeclared variable %s in literal %s. check input files\n\n",
	       t->item, n->atom->item);
	exit( 1 );
      }
      if ( lvar_types[i] != gpredicates_args_type[f->predicate][m] &&
	   !is_subtype( lvar_types[i], gpredicates_args_type[f->predicate][m] ) ) {
	printf("\ntype of var %s does not match type of arg %d of predicate %s\n\n",
	       lvar_names[i], m, gpredicates[f->predicate]);
	exit( 1 );
      }
      f->args[m] = ENCODE_VAR( i );
    } else {
      if ( (f->args[m] = 
	    position_in_constants_table( t->item )) == -1 ) {
	printf("\nunknown constant %s in literal %s. check input files\n\n",
	       t->item, n->atom->item);
	exit( 1 );
      }
      if ( !gis_member[f->args[m]][gpredicates_args_type[f->predicate][m]] ) {
	printf("\ntype mismatch: constant %s as arg %d of %s. check input files\n\n",
	       gconstants[f->args[m]], m, gpredicates[f->predicate]);
	exit( 1 );
      }
    }
    m++;
  }
  if ( m != garity[f->predicate] ) {
    printf("\npredicate %s is declared to have %d (not %d) arguments. check input files\n\n",
	   gpredicates[f->predicate],
	   garity[f->predicate], m);
    exit( 1 );
  }

}



void make_Fluent( Fluent *f, TokenList *atom, int num_vars )

{

  int m, i;
  TokenList *t;

  if ( !atom ) {
    /* can't happen after previous syntax check. Oh well, whatever...
     */
    printf("\nillegal (empty) atom used in domain. check input files\n\n");
    exit( 1 );
  }

  f->function = position_in_functions_table( atom->item );
  if ( f->function == -1 ) {
    printf("\nundeclared function %s used in domain definition\n\n",
	   atom->item);
    exit( 1 );
  }

  m = 0;
  for ( t = atom->next; t; t = t->next ) {
    if ( t->item[0] == '?' ) {
      for ( i=num_vars-1; i>-1; i-- ) {
	/* downwards, to always get most recent declaration/quantification
	 * of that variable
	 */
	if ( lvar_names[i] == t->item ||
	     strcmp( lvar_names[i], t->item ) == SAME ) {
	  break;
	}
      }
      if ( i == -1 ) {
	printf("\nundeclared variable %s in function %s. check input files\n\n",
	       t->item, atom->item);
	exit( 1 );
      }
      if ( lvar_types[i] != gfunctions_args_type[f->function][m] &&
	   !is_subtype( lvar_types[i], gfunctions_args_type[f->function][m] ) ) {
	printf("\ntype of var %s does not match type of arg %d of function %s\n\n",
	       lvar_names[i], m, gfunctions[f->function]);
	exit( 1 );
      }
      f->args[m] = ENCODE_VAR( i );
    } else {
      if ( (f->args[m] = 
	    position_in_constants_table( t->item )) == -1 ) {
	printf("\nunknown constant %s in function %s. check input files\n\n",
	       t->item, atom->item);
	exit( 1 );
      }
      if ( !gis_member[f->args[m]][gfunctions_args_type[f->function][m]] ) {
	printf("\ntype mismatch: constant %s as arg %d of %s. check input files\n\n",
	       gconstants[f->args[m]], m, gfunctions[f->function]);
	exit( 1 );
      }
    }
    m++;
  }

  if ( m != gf_arity[f->function] ) {
    printf("\nfunction %s is declared to have %d (not %d) arguments. check input files\n\n",
	   gfunctions[f->function],
	   gf_arity[f->function], m);
    exit( 1 );
  }

}



Bool is_subtype( int t1, int t2 )

{

  int i;

  for ( i = 0; i < gtype_size[t1]; i++ ) {
    if ( !gis_member[gtype_consts[t1][i]][t2] ) {
      return FALSE;
    }
  }

  return TRUE;

}



WffNode *make_Wff( PlNode *p, int num_vars )

{

  WffNode *tmp;
  int i, t;
  PlNode *n;

  if ( !p ) {
    tmp = NULL;
    return tmp;
  }

  tmp = new_WffNode( p->connective );
  switch ( p->connective ) {
  case ALL:
  case EX:
    for ( i = 0; i < num_vars; i++ ) {
      if ( lvar_names[i] == p->atom->item ||
	   strcmp( lvar_names[i], p->atom->item ) == SAME ) {
	printf("\nwarning: var quantification of %s overwrites previous declaration\n\n",
	       p->atom->item);
      }
    }
    if ( (t = position_in_types_table( p->atom->next->item )) == -1 ) {
      printf("\nwarning: quantified var %s has unknown or empty type %s. simplifying.\n\n",
	     p->atom->item, p->atom->next->item);
      tmp->connective = ( p->connective == EX ) ? FAL : TRU;
      break;
    }
    tmp->var = num_vars;
    tmp->var_type = t;
    tmp->var_name = new_Token( strlen( p->atom->item ) + 1 );
    strcpy( tmp->var_name, p->atom->item );
    lvar_names[num_vars] = p->atom->item;
    lvar_types[num_vars] = t;
    tmp->son = make_Wff( p->sons, num_vars + 1 );
    break;
  case AND:
  case OR:
    if ( !p->sons ) {
      printf("\nwarning: empty con/disjunction in domain definition. simplifying.\n\n");
      tmp->connective = ( p->connective == OR ) ? FAL : TRU;
      break;
    }
    tmp->sons = make_Wff( p->sons, num_vars );
    for ( n = p->sons->next; n; n = n->next ) {
      tmp->sons->prev = make_Wff( n, num_vars );
      tmp->sons->prev->next = tmp->sons;
      tmp->sons = tmp->sons->prev;
    }
    break;
  case NOT:
    tmp->son = make_Wff( p->sons, num_vars );
    break;
  case ATOM:
    tmp->fact = new_Fact();
    make_Fact( tmp->fact, p, num_vars );
    break;
  case TRU:
  case FAL:
    break;
  case COMP:
    tmp->comp = p->comp;
    tmp->lh = make_ExpNode( p->lh, num_vars );
    tmp->rh = make_ExpNode( p->rh, num_vars );
    break;
  default:
    printf("\nforbidden connective %d in Pl Wff. must be a bug somewhere...\n\n",
	   p->connective);
    exit( 1 );
  }

  return tmp;

}



ExpNode *make_ExpNode( ParseExpNode *p, int num_vars )

{

  ExpNode *tmp;

  if ( !p ) {
    tmp = NULL;
    return tmp;
  }

  tmp = new_ExpNode( p->connective );
  switch ( p->connective ) {
  case AD:
  case SU:
  case MU:
  case DI:
    tmp->leftson = make_ExpNode( p->leftson, num_vars );
    tmp->rightson = make_ExpNode( p->rightson, num_vars );
    break;
  case MINUS:
    tmp->son = make_ExpNode( p->leftson, num_vars );
    break;
  case NUMBER:
    tmp->value = ( float ) strtod( p->atom->item, NULL );
    break;
  case FHEAD:
    tmp->fluent = new_Fluent();
    make_Fluent( tmp->fluent, p->atom, num_vars );
    break;
  default:
    printf("\n\nmake expnode: wrong specifier %d",
	   p->connective);
    exit( 1 );
  }

  return tmp;

}



Effect *make_effect( PlNode *p, int num_vars )

{

  Effect *tmp = new_Effect();
  PlNode *n, *m;
  int t, i;

  for ( n = p; n && n->connective == ALL; n = n->sons ) { 
    if ( (t = position_in_types_table( n->atom->next->item )) == -1 ) {
      printf("\nwarning: effect parameter %s has unknown or empty type %s. skipping effect.\n\n", 
	     n->atom->item, n->atom->next->item); 
      return NULL; 
    } 
    for ( i = 0; i < num_vars + tmp->num_vars; i++ ) {
      if ( lvar_names[i] == n->atom->item ||
	   strcmp( lvar_names[i], n->atom->item ) == SAME ) {
	printf("\nwarning: effect parameter %s overwrites previous declaration\n\n",
	       n->atom->item);
      }
    }
    lvar_types[num_vars + tmp->num_vars] = t; 
    lvar_names[num_vars + tmp->num_vars] = n->atom->item; 
    tmp->var_names[tmp->num_vars] = new_Token( strlen( n->atom->item ) + 1 ); 
    strcpy( tmp->var_names[tmp->num_vars], n->atom->item );
    tmp->var_types[tmp->num_vars++] = t; 
  }

  if ( !n || n->connective != WHEN ) {
    printf("\nnon WHEN %d at end of effect parameters. debug me\n\n",
	   n->connective);
    exit( 1 );
  }

  tmp->conditions = make_Wff( n->sons, num_vars + tmp->num_vars );

  if ( n->sons->next->connective != AND ) {
    printf("\nnon AND %d in front of literal effect list. debug me\n\n",
	   n->sons->next->connective);
    exit( 1 );
  }
  if ( !n->sons->next->sons ) {
    return tmp;
  }
  for ( m = n->sons->next->sons; m; m = m->next ) {
    if ( m->connective == NEF ) {
      if ( tmp->numeric_effects != NULL ) {
	tmp->numeric_effects->prev = new_NumericEffect();
	make_Fluent( &(tmp->numeric_effects->prev->fluent),
		     m->lh->atom, num_vars + tmp->num_vars );
	tmp->numeric_effects->prev->neft = m->neft;
	tmp->numeric_effects->prev->rh = make_ExpNode( m->rh, num_vars + tmp->num_vars );

	tmp->numeric_effects->prev->next = tmp->numeric_effects;
	tmp->numeric_effects = tmp->numeric_effects->prev;
      } else {
	tmp->numeric_effects = new_NumericEffect();
	make_Fluent( &(tmp->numeric_effects->fluent),
		     m->lh->atom, num_vars + tmp->num_vars );
	tmp->numeric_effects->neft = m->neft;
	tmp->numeric_effects->rh = make_ExpNode( m->rh, num_vars + tmp->num_vars );
      }
    } else {
      if ( tmp->effects != NULL ) {
	tmp->effects->prev = new_Literal();
	if ( m->connective == NOT ) {
	  tmp->effects->prev->negated = TRUE;
	  make_Fact( &(tmp->effects->prev->fact), m->sons, num_vars + tmp->num_vars );
	  if ( (tmp->effects->prev->fact).predicate == 0 ) {
	    printf("\n\nequality in effect! check input files!\n\n");
	    exit( 1 );
	  }
	} else {
	  tmp->effects->prev->negated = FALSE;
	  make_Fact( &(tmp->effects->prev->fact), m, num_vars + tmp->num_vars );
	  if ( (tmp->effects->prev->fact).predicate == 0 ) {
	    printf("\n\nequality in effect! check input files!\n\n");
	    exit( 1 );
	  }
	}
	tmp->effects->prev->next = tmp->effects;
	tmp->effects = tmp->effects->prev;
      } else {
	tmp->effects = new_Literal();
	if ( m->connective == NOT ) {
	  tmp->effects->negated = TRUE;
	  make_Fact( &(tmp->effects->fact), m->sons, num_vars + tmp->num_vars );
	  if ( (tmp->effects->fact).predicate == 0 ) {
	    printf("\n\nequality in effect! check input files!\n\n");
	    exit( 1 );
	  }
	} else {
	  tmp->effects->negated = FALSE;
	  make_Fact( &(tmp->effects->fact), m, num_vars + tmp->num_vars );
	  if ( (tmp->effects->fact).predicate == 0 ) {
	    printf("\n\nequality in effect! check input files!\n\n");
	    exit( 1 );
	  }
	}
      }
    }
  }

  return tmp;

}











/*************************
 * INERTIA PREPROCESSING *
 *************************/











void do_inertia_preprocessing_step_1( void )

{

  int i, j;
  Facts *f;
  FluentValues *ff;

  collect_inertia_information();

  if ( gcmd_line.display_info == 105 ) {
    printf("\n\npredicates inertia info:");
    for ( i = 0; i < gnum_predicates; i++ ) {
      printf("\n%3d --> %s: ", i, gpredicates[i]);
      printf(" is %s, %s",
	     gis_added[i] ? "ADDED" : "NOT ADDED",
	     gis_deleted[i] ? "DELETED" : "NOT DELETED");
    }
    printf("\n\nfunctions inertia info:");
    for ( i = 0; i < gnum_functions; i++ ) {
      printf("\n%3d --> %s: ", i, gfunctions[i]);
      printf(" is %s",
	     gis_changed[i] ? "CHANGED" : "NOT CHANGED");
    }
    printf("\n\n");
  }

  split_initial_state();

  if ( gcmd_line.display_info == 106 ) {
    printf("\n\nsplitted initial state is:");
    printf("\nindividual predicates:");
    for ( i = 0; i < gnum_predicates; i++ ) {
      printf("\n\n%s:", gpredicates[i]);
      if ( !gis_added[i] &&
	   !gis_deleted[i] ) {
	printf(" ---  STATIC");
      }
      for ( j = 0; j < gnum_initial_predicate[i]; j++ ) {
	printf("\n");
	print_Fact( &(ginitial_predicate[i][j]) );
      }
    }
    printf("\n\nnon static part:");
    for ( f = ginitial; f; f = f->next ) {
      printf("\n");
      print_Fact( f->fact );
    }

    printf("\n\nextended types table:");
    for ( i = 0; i < gnum_types; i++ ) {
      printf("\n%d --> ", i);
      if ( gpredicate_to_type[i] == -1 ) {
	printf("%s ", gtype_names[i]);
      } else {
	printf("UNARY INERTIA TYPE (%s) ", gpredicates[gpredicate_to_type[i]]);
      }
      for ( j = 0; j < gtype_size[i]; j++ ) {
	printf("%d ", gtype_consts[i][j]);
      }
    }

    printf("\nindividual functions:");
    for ( i = 0; i < gnum_functions; i++ ) {
      printf("\n\n%s:", gfunctions[i]);
      if ( !gis_changed[i] ) {
	printf(" ---  STATIC");
      }
      for ( j = 0; j < gnum_initial_function[i]; j++ ) {
	printf("\n");
	print_Fluent( &(ginitial_function[i][j].fluent) );
	printf(": %f", ginitial_function[i][j].value);
     }
    }
    printf("\n\nnon static part:");
    for ( ff = gf_initial; ff; ff = ff->next ) {
      printf("\n");
      print_Fluent( &(ff->fluent) );
      printf(": %f", ff->value);
    }
  }

}



void collect_inertia_information( void )

{

  int i;
  Effect *e;
  Literal *l;
  NumericEffect *ne;

  for ( i = 0; i < gnum_predicates; i++ ) {
    gis_added[i] = FALSE;
    gis_deleted[i] = FALSE;
  }
  for ( i = 0; i < gnum_functions; i++ ) {
    gis_changed[i] = FALSE;
  }

  for ( i = 0; i < gnum_operators; i++ ) {
    for ( e = goperators[i]->effects; e; e = e->next ) {
      for ( l = e->effects; l; l = l->next ) {
	if ( l->negated ) {
	  gis_deleted[l->fact.predicate] = TRUE;
	} else {
	  gis_added[l->fact.predicate] = TRUE;
	}
      }
      for ( ne = e->numeric_effects; ne; ne = ne->next ) {
	gis_changed[ne->fluent.function] = TRUE;
      }
    }
  }

}



void split_initial_state( void )

{

  int i, j, p, t;
  Facts *tmp;
  FluentValues *ftmp;

  for ( i = 0; i < MAX_PREDICATES; i++ ) {
    gtype_to_predicate[i] = -1;
  }
  for ( i = 0; i < MAX_TYPES; i++ ) {
    gpredicate_to_type[i] = -1;
  }

  for ( i = 0; i < gnum_predicates; i++ ) {
    if ( !gis_added[i] &&
	 !gis_deleted[i] &&
	 garity[i] == 1 ) {
      if ( gnum_types == MAX_TYPES ) {
	printf("\ntoo many (inferred) types! increase MAX_TYPES (currently %d)\n\n",
	       MAX_TYPES);
	exit( 1 );
      }
      gtype_to_predicate[i] = gnum_types;
      gpredicate_to_type[gnum_types] = i;
      gtype_names[gnum_types] = NULL;
      gtype_size[gnum_types] = 0;
      for ( j = 0; j < MAX_CONSTANTS; j++ ) {
	gis_member[j][gnum_types] = FALSE;
      }
      gnum_types++;
    }
  }
     

  /* double size of predicates table as each predicate might need
   * to be translated to NOT-p
   */
  ginitial_predicate = ( Fact ** ) calloc( gnum_predicates * 2, sizeof( Fact * ) );
  gnum_initial_predicate = ( int * ) calloc( gnum_predicates * 2, sizeof( int ) );
  for ( i = 0; i < gnum_predicates * 2; i++ ) {
    gnum_initial_predicate[i] = 0;
  }
  for ( i = 0; i < gnum_full_initial; i++ ) {
    p = gfull_initial[i].predicate;
    gnum_initial_predicate[p]++;
  }
  for ( i = 0; i < gnum_predicates; i++ ) {
    ginitial_predicate[i] = ( Fact * ) calloc( gnum_initial_predicate[i], sizeof( Fact ) );
    gnum_initial_predicate[i] = 0;
  }
  ginitial = NULL;
  gnum_initial = 0;

  for ( i = 0; i < gnum_full_initial; i++ ) {
    p = gfull_initial[i].predicate;
    ginitial_predicate[p][gnum_initial_predicate[p]].predicate = p;
    for ( j = 0; j < garity[p]; j++ ) {
      ginitial_predicate[p][gnum_initial_predicate[p]].args[j] = gfull_initial[i].args[j];
    }
    gnum_initial_predicate[p]++;
    if ( gis_added[p] ||
	 gis_deleted[p] ) {
      tmp = new_Facts();
      tmp->fact->predicate = p;
      for ( j = 0; j < garity[p]; j++ ) {
	tmp->fact->args[j] = gfull_initial[i].args[j];
      }
      tmp->next = ginitial;
      ginitial = tmp;
      gnum_initial++;
    } else {
      if ( garity[p] == 1 ) {
	t = gtype_to_predicate[p];
	if ( gtype_size[t] == MAX_TYPE ) {
	  printf("\ntoo many consts in type %s! increase MAX_TYPE (currently %d)\n\n",
		 gtype_names[t], MAX_TYPE);
	  exit( 1 );
	}
	if ( !gis_member[gfull_initial[i].args[0]][gpredicates_args_type[p][0]] ) {
	  printf("\ntype mismatch in initial state! %s as arg 0 of %s\n\n",
		 gconstants[gfull_initial[i].args[0]], gpredicates[p]);
	  exit( 1 );
	}
	gtype_consts[t][gtype_size[t]++] = gfull_initial[i].args[0];
	gis_member[gfull_initial[i].args[0]][t] = TRUE;
      }
    }
  }

  ginitial_function = ( FluentValue ** ) 
    calloc( gnum_functions, sizeof( FluentValue * ) );
  gnum_initial_function = ( int * ) calloc( gnum_functions, sizeof( int ) );
  for ( i = 0; i < gnum_functions; i++ ) {
    gnum_initial_function[i] = 0;
  }
  for ( i = 0; i < gnum_full_fluents_initial; i++ ) {
    p = gfull_fluents_initial[i].fluent.function;
    gnum_initial_function[p]++;
  }
  for ( i = 0; i < gnum_functions; i++ ) {
    ginitial_function[i] = ( FluentValue * ) 
      calloc( gnum_initial_function[i], sizeof( FluentValue ) );
    gnum_initial_function[i] = 0;
  }
  gf_initial = NULL;
  gnum_f_initial = 0;

  for ( i = 0; i < gnum_full_fluents_initial; i++ ) {
    p = gfull_fluents_initial[i].fluent.function;
    ginitial_function[p][gnum_initial_function[p]].fluent.function = p;
    for ( j = 0; j < gf_arity[p]; j++ ) {
      ginitial_function[p][gnum_initial_function[p]].fluent.args[j] = 
	gfull_fluents_initial[i].fluent.args[j];
    }
    ginitial_function[p][gnum_initial_function[p]].value =
      gfull_fluents_initial[i].value;
    gnum_initial_function[p]++;
    if ( gis_changed[p] ) {
      ftmp = new_FluentValues();
      ftmp->fluent.function = p;
      for ( j = 0; j < gf_arity[p]; j++ ) {
	ftmp->fluent.args[j] = gfull_fluents_initial[i].fluent.args[j];
      }
      ftmp->value = gfull_fluents_initial[i].value;
      ftmp->next = gf_initial;
      gf_initial = ftmp;
      gnum_f_initial++;
    }
  }

}











/******************************
 * NORMALIZE ALL PL1 FORMULAE *
 ******************************/












void normalize_all_wffs( void )

{

  int i;
  Effect *e;

  simplify_wff( &ggoal );
  remove_unused_vars_in_wff( &ggoal );
  expand_quantifiers_in_wff( &ggoal, -1, -1 );
  NOTs_down_in_wff( &ggoal );
  cleanup_wff( &ggoal );

  if ( ggoal->connective == TRU ) {
    printf("\nff: goal can be simplified to TRUE. The empty plan solves it\n\n");
    gnum_plan_ops = 0;
    exit( 1 );
  }
  if ( ggoal->connective == FAL ) {
    printf("\nff: goal can be simplified to FALSE. No plan will solve it\n\n");
    exit( 1 );
  }

  /* put goal into DNF right away: fully instantiated already
   */
  dnf( &ggoal );
  cleanup_wff( &ggoal );

  /* all we can do here is simplify if that's possible.
   */
  if ( gmetric != NULL ) {
    simplify_exp( &gmetric );
  }


  for ( i = 0; i < gnum_operators; i++ ) {
    simplify_wff( &(goperators[i]->preconds) );
    remove_unused_vars_in_wff( &(goperators[i]->preconds) );
    expand_quantifiers_in_wff( &(goperators[i]->preconds), -1, -1 );
    NOTs_down_in_wff( &(goperators[i]->preconds) );
    cleanup_wff( &(goperators[i]->preconds) );

    for ( e = goperators[i]->effects; e; e = e->next ) {
      simplify_wff( &(e->conditions) );
      remove_unused_vars_in_wff( &(e->conditions) );
      expand_quantifiers_in_wff( &(e->conditions), -1, -1 );
      NOTs_down_in_wff( &(e->conditions) );
      cleanup_wff( &(e->conditions) );
    }
  }

  if ( gcmd_line.display_info == 107 ) {
    printf("\n\ndomain with normalized PL1 formula:");

    printf("\n\noperators are:");
    for ( i = 0; i < gnum_operators; i++ ) {
      print_Operator( goperators[i] );
    }
    printf("\n\n");

    printf("\n\ngoal is:\n");
    print_Wff( ggoal, 0 );

    if ( gmetric ) {
      printf("\n\nmetric is (minimize):\n");
      print_ExpNode( gmetric );
    } else {
      printf("\n\nmetric: none, i.e. plan length\n");
    }
  }

}



void remove_unused_vars_in_wff( WffNode **w )

{

  WffNode *tmp;
  WffNode *i;

  switch ( (*w)->connective ) {
  case ALL:
  case EX:
    remove_unused_vars_in_wff( &((*w)->son) );
    if ( !var_used_in_wff( ENCODE_VAR( (*w)->var ), (*w)->son ) ) {
      decrement_inferior_vars((*w)->var, (*w)->son );
      (*w)->connective = (*w)->son->connective;
      (*w)->var = (*w)->son->var;
      (*w)->var_type = (*w)->son->var_type;
      if ( (*w)->var_name ) {
	free( (*w)->var_name );
      }
      (*w)->var_name = (*w)->son->var_name;
      (*w)->sons = (*w)->son->sons;
      if ( (*w)->fact ) {
	free( (*w)->fact );
      }
      (*w)->fact = (*w)->son->fact;
      (*w)->comp = (*w)->son->comp;
      if ( (*w)->lh ) free_ExpNode( (*w)->lh );
      if ( (*w)->rh ) free_ExpNode( (*w)->rh );
      (*w)->lh = (*w)->son->lh;
      (*w)->rh = (*w)->son->rh;

      tmp = (*w)->son;
      (*w)->son = (*w)->son->son;
      free( tmp );
    }
    break;
  case AND:
  case OR:
    for ( i = (*w)->sons; i; i = i->next ) {
      remove_unused_vars_in_wff( &i );
    }
    break;
  case NOT:
    remove_unused_vars_in_wff( &((*w)->son) );
    break;
  case COMP:
  case ATOM:
  case TRU:
  case FAL:
    break;
  default:
    printf("\nwon't get here: remove var, non logical %d\n\n",
	   (*w)->connective);
    exit( 1 );
  }

}



Bool var_used_in_wff( int code_var, WffNode *w )

{

  WffNode *i;
  int j;

  switch ( w->connective ) {
  case ALL:
  case EX:
    return var_used_in_wff( code_var, w->son );
  case AND:
  case OR:
    for ( i = w->sons; i; i = i->next ) {
      if ( var_used_in_wff( code_var, i ) ) {
	return TRUE;
      }
    }
    return FALSE;
  case NOT:
    return var_used_in_wff( code_var, w->son );
  case ATOM:
    for ( j = 0; j < garity[w->fact->predicate]; j++ ) {
      if ( w->fact->args[j] >= 0 ) {
	continue;
      }
      if ( w->fact->args[j] == code_var ) {
	return TRUE;
      }
    }
    return FALSE;
  case COMP:
    if ( var_used_in_exp( code_var, w->lh ) ) {
      return TRUE;
    }
    if ( var_used_in_exp( code_var, w->rh ) ) {
      return TRUE;
    }
    return FALSE;
  case TRU:
  case FAL:
    return FALSE;
  default:
    printf("\nwon't get here: var used ?, non logical %d\n\n",
	   w->connective);
    exit( 1 );
  }


}



Bool var_used_in_exp( int code_var, ExpNode *n )

{

  int i;

  switch ( n->connective ) {
  case AD:
  case SU:
  case MU:
  case DI:
    if ( var_used_in_exp( code_var, n->leftson ) ||
	 var_used_in_exp( code_var, n->rightson ) ) {
      return TRUE;
    }
    return FALSE;
  case MINUS:
    if ( var_used_in_exp( code_var, n->son ) ) {
      return TRUE;
    }
    return FALSE;
  case NUMBER:
    return FALSE;
  case FHEAD:
    if ( n->fluent ) {
      for ( i = 0; i < gf_arity[n->fluent->function]; i++ ) {
	if ( n->fluent->args[i] >= 0 ) {
	  continue;
	}
	if ( n->fluent->args[i] == code_var ) {
	  return TRUE;
	}
      }
    } else {
      /* in the case that this is called from ahead, where fluents
       * have been replaced with their identifiers
       */
    }
    return FALSE;
  default:
    printf("\n\nvar used in expnode: wrong specifier %d",
	   n->connective);
    exit( 1 );
  }

}



void decrement_inferior_vars( int var, WffNode *w )

{

  WffNode *i;
  int j;

  switch ( w->connective ) {
  case ALL:
  case EX:
    w->var--;
    decrement_inferior_vars( var, w->son );
    break;
  case AND:
  case OR:
    for ( i = w->sons; i; i = i->next ) {
      decrement_inferior_vars( var, i );
    }
    break;
  case NOT:
    decrement_inferior_vars( var, w->son );
    break;
  case ATOM:
    for ( j = 0; j < garity[w->fact->predicate]; j++ ) {
      if ( w->fact->args[j] >= 0 ) {
	continue;
      }
      if ( DECODE_VAR( w->fact->args[j] ) > var ) {
	w->fact->args[j]++;
      }
    }
    break;
  case COMP:
    decrement_inferior_vars_in_exp( var, w->lh );
    decrement_inferior_vars_in_exp( var, w->rh );
    break;
  case TRU:
  case FAL:
    break;
  default:
    printf("\nwon't get here: decrement, non logical %d\n\n",
	   w->connective);
    exit( 1 );
  }

}



void decrement_inferior_vars_in_exp( int var, ExpNode *n )

{

  int j;

  switch ( n->connective ) {
  case AD:
  case SU:
  case MU:
  case DI:
    decrement_inferior_vars_in_exp( var, n->leftson );
    decrement_inferior_vars_in_exp( var, n->rightson );
    break;
  case MINUS:
    decrement_inferior_vars_in_exp( var, n->son );
    break;
  case NUMBER:
    break;
  case FHEAD:
    if ( n->fluent ) {
      for ( j = 0; j < gf_arity[n->fluent->function]; j++ ) {
	if ( n->fluent->args[j] >= 0 ) {
	  continue;
	}
	if ( DECODE_VAR( n->fluent->args[j] ) > var ) {
	  n->fluent->args[j]++;
	}
      }
    } else {
      /* in the case that this is called from ahead, where fluents
       * have been replaced with their identifiers
       */
    }
    break;
  default:
    printf("\n\ndecr inf vars in expnode: wrong specifier %d",
	   n->connective);
    exit( 1 );
  }

}



void simplify_wff( WffNode **w )

{

  WffNode *i, *tmp;
  int m;
  Bool ct;

  switch ( (*w)->connective ) {
  case ALL:
  case EX:
    simplify_wff( &((*w)->son) );
    if ( (*w)->son->connective == TRU ||
	 (*w)->son->connective == FAL ) {
      (*w)->connective = (*w)->son->connective;
      free( (*w)->son );
      (*w)->son = NULL;
      if ( (*w)->var_name ) {
	free( (*w)->var_name );
      }
    }
    break;
  case AND:
    m = 0;
    i = (*w)->sons;
    while ( i ) {
      simplify_wff( &i );
      if ( i->connective == FAL ) {
	(*w)->connective = FAL;
	free_WffNode( (*w)->sons );
	(*w)->sons = NULL;
	return;
      }
      if ( i->connective == TRU ) {
	if ( i->prev ) {
	  i->prev->next = i->next;
	} else {
	  (*w)->sons = i->next;
	}
	if ( i->next ) {
	  i->next->prev = i->prev;
	}
	tmp = i;
	i = i->next;
	free( tmp );
	continue;
      }
      i = i->next;
      m++;
    }
    if ( m == 0 ) {
      (*w)->connective = TRU;
      free_WffNode( (*w)->sons );
      (*w)->sons = NULL;
    }
    if ( m == 1 ) {
      (*w)->connective = (*w)->sons->connective;
      (*w)->var = (*w)->sons->var;
      (*w)->var_type = (*w)->sons->var_type;
      if ( (*w)->var_name ) {
	free( (*w)->var_name );
      }
      (*w)->var_name = (*w)->sons->var_name;
      (*w)->son = (*w)->sons->son;
      if ( (*w)->fact ) {
	free( (*w)->fact );
      }
      (*w)->fact = (*w)->sons->fact;
      (*w)->comp = (*w)->sons->comp;
      if ( (*w)->lh ) free_ExpNode( (*w)->lh );
      if ( (*w)->rh ) free_ExpNode( (*w)->rh );
      (*w)->lh = (*w)->sons->lh;
      (*w)->rh = (*w)->sons->rh;

      tmp = (*w)->sons;
      (*w)->sons = (*w)->sons->sons;
      free( tmp );
    }
    break;
  case OR:
    m = 0;
    i = (*w)->sons;
    while ( i ) {
      simplify_wff( &i );
      if ( i->connective == TRU ) {
	(*w)->connective = TRU;
	free_WffNode( (*w)->sons );
	(*w)->sons = NULL;
	return;
      }
      if ( i->connective == FAL ) {
	if ( i->prev ) {
	  i->prev->next = i->next;
	} else {
	  (*w)->sons = i->next;
	}
	if ( i->next ) {
	  i->next->prev = i->prev;
	}
	tmp = i;
	i = i->next;
	free( tmp );
	continue;
      }
      i = i->next;
      m++;
    }
    if ( m == 0 ) {
      (*w)->connective = FAL;
      free_WffNode( (*w)->sons );
      (*w)->sons = NULL;
    }
    if ( m == 1 ) {
      (*w)->connective = (*w)->sons->connective;
      (*w)->var = (*w)->sons->var;
      (*w)->var_type = (*w)->sons->var_type;
      if ( (*w)->var_name ) {
	free( (*w)->var_name );
      }
      (*w)->var_name = (*w)->sons->var_name;
      (*w)->son = (*w)->sons->son;
      if ( (*w)->fact ) {
	free( (*w)->fact );
      }
      (*w)->fact = (*w)->sons->fact;
      (*w)->comp = (*w)->sons->comp;
      if ( (*w)->lh ) free_ExpNode( (*w)->lh );
      if ( (*w)->rh ) free_ExpNode( (*w)->rh );
      (*w)->lh = (*w)->sons->lh;
      (*w)->rh = (*w)->sons->rh;

      tmp = (*w)->sons;
      (*w)->sons = (*w)->sons->sons;
      free( tmp );
    }
    break;
  case NOT:
    simplify_wff( &((*w)->son) );
    if ( (*w)->son->connective == TRU ||
	 (*w)->son->connective == FAL ) {
      (*w)->connective = ( (*w)->son->connective == TRU ) ? FAL : TRU;
      free( (*w)->son );
      (*w)->son = NULL;
    }
    break;
  case ATOM:
    if ( (*w)->visited ) {
      /* already seen and not changed
       */
      break;
    }
    if ( !possibly_negative( (*w)->fact ) ) {
      (*w)->connective = TRU;
      free( (*w)->fact );
      (*w)->fact = NULL;
      break;
    }
    if ( !possibly_positive( (*w)->fact ) ) {
      (*w)->connective = FAL;
      free( (*w)->fact );
      (*w)->fact = NULL;
      break;
    }
    (*w)->visited = TRUE;
    break;
  case COMP:
    simplify_exp( &((*w)->lh) );
    simplify_exp( &((*w)->rh) );
    if ( (*w)->lh->connective != NUMBER ||
	 (*w)->rh->connective != NUMBER ) {
      /* logical simplification only possible if both parts are numbers
       */
      break;
    }
    ct = number_comparison_holds( (*w)->comp, (*w)->lh->value, (*w)->rh->value );
    if ( ct ) {
      (*w)->connective = TRU;
      free_ExpNode( (*w)->lh );
      (*w)->lh = NULL;
      free_ExpNode( (*w)->rh );
      (*w)->rh = NULL;
      (*w)->comp = -1;
      break;
    } else {
      (*w)->connective = FAL;
      free_ExpNode( (*w)->lh );
      (*w)->lh = NULL;
      free_ExpNode( (*w)->rh );
      (*w)->rh = NULL;
      (*w)->comp = -1;
      break;
    }
    break;
  case TRU:
  case FAL:
    break;
  default:
    printf("\nwon't get here: simplify, non logical %d\n\n",
	   (*w)->connective);
    exit( 1 );
  }

}



void simplify_exp( ExpNode **n )

{

  int j, f, k;

  switch ( (*n)->connective ) {
  case AD:
    simplify_exp( &((*n)->leftson) );
    simplify_exp( &((*n)->rightson) );
    if ( (*n)->leftson->connective != NUMBER ||
	 (*n)->rightson->connective != NUMBER ) {
      break;
    }
    (*n)->connective = NUMBER;
    (*n)->value = (*n)->leftson->value + (*n)->rightson->value;
    free_ExpNode( (*n)->leftson );
    (*n)->leftson = NULL;
    free_ExpNode( (*n)->rightson );
    (*n)->rightson = NULL;
    break;
  case SU:
    simplify_exp( &((*n)->leftson) );
    simplify_exp( &((*n)->rightson) );
    if ( (*n)->leftson->connective != NUMBER ||
	 (*n)->rightson->connective != NUMBER ) {
      break;
    }
    (*n)->connective = NUMBER;
    (*n)->value = (*n)->leftson->value - (*n)->rightson->value;
    free_ExpNode( (*n)->leftson );
    (*n)->leftson = NULL;
    free_ExpNode( (*n)->rightson );
    (*n)->rightson = NULL;
    break;
  case MU:
    simplify_exp( &((*n)->leftson) );
    simplify_exp( &((*n)->rightson) );
    if ( (*n)->leftson->connective != NUMBER ||
	 (*n)->rightson->connective != NUMBER ) {
      break;
    }
    (*n)->connective = NUMBER;
    (*n)->value = (*n)->leftson->value * (*n)->rightson->value;
    free_ExpNode( (*n)->leftson );
    (*n)->leftson = NULL;
    free_ExpNode( (*n)->rightson );
    (*n)->rightson = NULL;
    break;
  case DI:
    simplify_exp( &((*n)->leftson) );
    simplify_exp( &((*n)->rightson) );
    if ( (*n)->leftson->connective != NUMBER ||
	 (*n)->rightson->connective != NUMBER ) {
      break;
    }
    if ( (*n)->rightson->value == 0 ) {
      /* kind of unclean: simply leave that in here;
       * we will later determine the right thing 
       * to do with it.
       */
      break;
    }
    (*n)->connective = NUMBER;
    (*n)->value = (*n)->leftson->value / (*n)->rightson->value;
    free_ExpNode( (*n)->leftson );
    (*n)->leftson = NULL;
    free_ExpNode( (*n)->rightson );
    (*n)->rightson = NULL;
    break;
  case MINUS:
    simplify_exp( &((*n)->son) );
    if ( (*n)->son->connective != NUMBER ) break;
    (*n)->connective = NUMBER;
    (*n)->value = ((float) (-1)) * (*n)->son->value;
    free_ExpNode( (*n)->son );
    (*n)->son = NULL;
    break;    
  case NUMBER:
    break;
  case FHEAD:
    if ( !(*n)->fluent ) {
      /* in the case that this is called from ahead, where fluents
       * have been replaced with their identifiers
       */
      break;
    }
    f = (*n)->fluent->function;
    for ( j = 0; j < gf_arity[f]; j++ ) {
      if ( (*n)->fluent->args[j] < 0 ) {
	break;
      }
    }
    if ( j < gf_arity[f] ) {
      break;
    }
    /* we handle only the case where the fluent is fully instantiated,
     * static, and in the initial state.
     */
    if ( gis_changed[f] ) break;
    for ( j = 0; j < gnum_initial_function[f]; j++ ) {
      for ( k = 0; k < gf_arity[f]; k++ ) {
	if ( ginitial_function[f][j].fluent.args[k] !=
	     (*n)->fluent->args[k] ) break;
      }
      if ( k < gf_arity[f] ) continue;
      (*n)->connective = NUMBER;
      (*n)->value = ginitial_function[f][j].value;
      break;
    }
    break;
  default:
    printf("\n\nsimplify expnode: wrong specifier %d",
	   (*n)->connective);
    exit( 1 );
  }

}



void expand_quantifiers_in_wff( WffNode **w, int var, int constant )

{

  WffNode *r = NULL, *tmp, *i;
  int j, l;
  Bool change, ct;

  if ( !(*w) ) {
    return;
  }

  switch ( (*w)->connective ) {
  case ALL:
  case EX:
    if ( var != -1 ) {/* depth first: upper node is active */
      expand_quantifiers_in_wff( &((*w)->son), var, constant );
      return;
    }

    (*w)->connective = ( (*w)->connective == ALL ) ? AND : OR;
    for ( j = 0; j < gtype_size[(*w)->var_type]; j++ ) {
      tmp = copy_Wff( (*w)->son );
      expand_quantifiers_in_wff( &tmp, (*w)->var, gtype_consts[(*w)->var_type][j] );
      tmp->next = r;
      if ( r ) {
	r->prev = tmp;
      }
      r = tmp;
    }

    free_WffNode( (*w)->son );
    (*w)->sons = r;
    (*w)->var = -1;
    (*w)->var_type = -1;
    if ( (*w)->var_name ) {
      free( (*w)->var_name );
    }
    (*w)->var_name = NULL;

    /* now make all sons expand their quantifiers
     */
    for ( i = (*w)->sons; i; i = i->next ) {
      expand_quantifiers_in_wff( &i, -1, -1 );
    }
    break;
  case AND:
  case OR:
    for ( i = (*w)->sons; i; i = i->next ) {
      expand_quantifiers_in_wff( &i, var, constant );
    }
    break;
  case NOT:
    expand_quantifiers_in_wff( &((*w)->son), var, constant );
    break;
  case ATOM:
    if ( var == -1 ) {
      break;
    }

    change = FALSE;
    for ( l = 0; l < garity[(*w)->fact->predicate]; l++ ) {
      if ( (*w)->fact->args[l] == ENCODE_VAR( var ) ) {
	(*w)->fact->args[l] = constant;
	change = TRUE;
      }
    }
    if ( !change && (*w)->visited ) {
      /* we did not change anything and we've already seen that node
       * --> it cant be simplified
       */
      break;
    }
    if ( !possibly_negative( (*w)->fact ) ) {
      (*w)->connective = TRU;
      free( (*w)->fact );
      (*w)->fact = NULL;
      break;
    }
    if ( !possibly_positive( (*w)->fact ) ) {
      (*w)->connective = FAL;
      free( (*w)->fact );
      (*w)->fact = NULL;
      break;
    }
    (*w)->visited = TRUE;
    break;
  case COMP:
    if ( var == -1 ) {
      break;
    }

    replace_var_with_const_in_exp( &((*w)->lh), var, constant );
    replace_var_with_const_in_exp( &((*w)->rh), var, constant );
    if ( (*w)->lh->connective != NUMBER ||
	 (*w)->rh->connective != NUMBER ) {
      /* logical simplification only possible if both parts are numbers
       */
      break;
    }
    ct = number_comparison_holds( (*w)->comp, (*w)->lh->value, (*w)->rh->value );
    if ( ct ) {
      (*w)->connective = TRU;
      free_ExpNode( (*w)->lh );
      (*w)->lh = NULL;
      free_ExpNode( (*w)->rh );
      (*w)->rh = NULL;
      (*w)->comp = -1;
      break;
    } else {
      (*w)->connective = FAL;
      free_ExpNode( (*w)->lh );
      (*w)->lh = NULL;
      free_ExpNode( (*w)->rh );
      (*w)->rh = NULL;
      (*w)->comp = -1;
      break;
    }
    break;
  case TRU:
  case FAL:
    break;
  default:
    printf("\nwon't get here: expansion, non logical %d\n\n",
	   (*w)->connective);
    exit( 1 );
  }

}



void replace_var_with_const_in_exp( ExpNode **n, int var, int constant )

{

  int j, f, k;

  switch ( (*n)->connective ) {
  case AD:
    replace_var_with_const_in_exp( &((*n)->leftson), var, constant );
    replace_var_with_const_in_exp( &((*n)->rightson), var, constant );
    if ( (*n)->leftson->connective != NUMBER ||
	 (*n)->rightson->connective != NUMBER ) {
      break;
    }
    (*n)->connective = NUMBER;
    (*n)->value = (*n)->leftson->value + (*n)->rightson->value;
    free_ExpNode( (*n)->leftson );
    (*n)->leftson = NULL;
    free_ExpNode( (*n)->rightson );
    (*n)->rightson = NULL;
    break;
  case SU:
    replace_var_with_const_in_exp( &((*n)->leftson), var, constant );
    replace_var_with_const_in_exp( &((*n)->rightson), var, constant );
    if ( (*n)->leftson->connective != NUMBER ||
	 (*n)->rightson->connective != NUMBER ) {
      break;
    }
    (*n)->connective = NUMBER;
    (*n)->value = (*n)->leftson->value - (*n)->rightson->value;
    free_ExpNode( (*n)->leftson );
    (*n)->leftson = NULL;
    free_ExpNode( (*n)->rightson );
    (*n)->rightson = NULL;
    break;
  case MU:
    replace_var_with_const_in_exp( &((*n)->leftson), var, constant );
    replace_var_with_const_in_exp( &((*n)->rightson), var, constant );
    if ( (*n)->leftson->connective != NUMBER ||
	 (*n)->rightson->connective != NUMBER ) {
      break;
    }
    (*n)->connective = NUMBER;
    (*n)->value = (*n)->leftson->value * (*n)->rightson->value;
    free_ExpNode( (*n)->leftson );
    (*n)->leftson = NULL;
    free_ExpNode( (*n)->rightson );
    (*n)->rightson = NULL;
    break;
  case DI:
    replace_var_with_const_in_exp( &((*n)->leftson), var, constant );
    replace_var_with_const_in_exp( &((*n)->rightson), var, constant );
    if ( (*n)->leftson->connective != NUMBER ||
	 (*n)->rightson->connective != NUMBER ) {
      break;
    }
    if ( (*n)->rightson->value == 0 ) {
      /* kind of unclean: simply leave that in here;
       * we will later determine the right thing 
       * to do with it.
       */
      break;
    }
    (*n)->connective = NUMBER;
    (*n)->value = (*n)->leftson->value / (*n)->rightson->value;
    free_ExpNode( (*n)->leftson );
    (*n)->leftson = NULL;
    free_ExpNode( (*n)->rightson );
    (*n)->rightson = NULL;
    break;
  case MINUS:
    replace_var_with_const_in_exp( &((*n)->son), var, constant );
    if ( (*n)->son->connective != NUMBER ) break;
    (*n)->connective = NUMBER;
    (*n)->value = ((float) (-1)) * (*n)->son->value;
    free_ExpNode( (*n)->son );
    (*n)->son = NULL;
    break;    
  case NUMBER:
    break;
  case FHEAD:
    if ( !(*n)->fluent ) {
      /* in the case that this is called from ahead, where fluents
       * have been replaced with their identifiers
       */
      break;
    }
    f = (*n)->fluent->function;
    for ( j = 0; j < gf_arity[f]; j++ ) {
      if ( (*n)->fluent->args[j] == ENCODE_VAR( var ) ) {
	(*n)->fluent->args[j] = constant;
      }
    }
    for ( j = 0; j < gf_arity[f]; j++ ) {
      if ( (*n)->fluent->args[j] < 0 ) {
	break;
      }
    }
    if ( j < gf_arity[f] ) {
      break;
    }
    /* we handle only the case where the fluent is fully instantiated,
     * static, and in the initial state.
     */
    if ( gis_changed[f] ) break;
    for ( j = 0; j < gnum_initial_function[f]; j++ ) {
      for ( k = 0; k < gf_arity[f]; k++ ) {
	if ( ginitial_function[f][j].fluent.args[k] !=
	     (*n)->fluent->args[k] ) break;
      }
      if ( k < gf_arity[f] ) continue;
      (*n)->connective = NUMBER;
      (*n)->value = ginitial_function[f][j].value;
      break;
    }
    break;
  default:
    printf("\n\nreplace var with const in expnode: wrong specifier %d",
	   (*n)->connective);
    exit( 1 );
  }

}



WffNode *copy_Wff( WffNode *w )

{

  WffNode *tmp, *tmp2, *i;
  int j;

  tmp = new_WffNode( w->connective );

  switch ( w->connective ) {
  case ALL:
  case EX:
    tmp->var = w->var;
    tmp->var_type = w->var_type;
    tmp->son = copy_Wff( w->son );
    break;
  case AND:
  case OR:
    for ( i = w->sons; i; i = i->next ) {
      tmp2 = copy_Wff( i );
      if ( tmp->sons ) {
	tmp->sons->prev = tmp2;
      }
      tmp2->next = tmp->sons;
      tmp->sons = tmp2;
    }
    break;
  case NOT:
    tmp->son = copy_Wff( w->son );
    break;
  case ATOM:
    tmp->fact = new_Fact();
    tmp->fact->predicate = w->fact->predicate;
    for ( j = 0; j < garity[w->fact->predicate]; j++ ) {
      tmp->fact->args[j] = w->fact->args[j];
    }
    tmp->visited = w->visited;
    break;
  case COMP:
    tmp->comp = w->comp;
    tmp->lh = copy_Exp( w->lh );
    tmp->rh = copy_Exp( w->rh );
    break;
  case TRU:
  case FAL:
    break;
  default:
    printf("\nwon't get here: copy, non logical %d\n\n",
	   w->connective);
    exit( 1 );
  }

  return tmp;

}



ExpNode *copy_Exp( ExpNode *n )

{

  ExpNode *tmp;
  int i;

  tmp = new_ExpNode( n->connective );

  switch ( n->connective ) {
  case AD:
  case SU:
  case MU:
  case DI:
    tmp->leftson = copy_Exp( n->leftson );
    tmp->rightson = copy_Exp( n->rightson );
    break;
  case MINUS:
    tmp->son = copy_Exp( n->son );
    break;
  case NUMBER:
    tmp->value = n->value;
    break;
  case FHEAD:
    if ( n->fluent ) {
      tmp->fluent = new_Fluent();
      tmp->fluent->function = n->fluent->function;
      for ( i = 0; i < gf_arity[tmp->fluent->function]; i++ ) {
	tmp->fluent->args[i] = n->fluent->args[i];
      }
    } else {
      /* in the case that this is called from ahead, where fluents
       * have been replaced with their identifiers
       */
      tmp->fl = n->fl;
    }
    break;
  default:
    printf("\n\ncopy expnode: wrong specifier %d",
	   n->connective);
    exit( 1 );
  }

  return tmp;

}



Bool possibly_positive( Fact *f )

{

  int i;

  if ( gis_added[f->predicate] ) {
    return TRUE;
  }

  for ( i = 0; i < gnum_initial_predicate[f->predicate]; i++ ) {
    if ( matches( f, &(ginitial_predicate[f->predicate][i]) ) ) {
      return TRUE;
    }
  }

  return FALSE;

}



Bool possibly_negative( Fact *f )

{

  int i;

  if ( gis_deleted[f->predicate] ) {
    return TRUE;
  }

  for ( i = 0; i < garity[f->predicate]; i++ ) {
    if ( f->args[i] < 0 ) {
      return TRUE;
    }
  }

  for ( i = 0; i < gnum_initial_predicate[f->predicate]; i++ ) {
    if ( matches( f, &(ginitial_predicate[f->predicate][i]) ) ) {
      return FALSE;
    }
  }

  return TRUE;

}



Bool matches( Fact *f1, Fact *f2 )

{

  int i;

  for ( i = 0; i < garity[f1->predicate]; i++ ) {
    if ( f1->args[i] >= 0 ) {
      if ( f2->args[i] >= 0 &&
	   f1->args[i] != f2->args[i] ) {
	return FALSE;
      }
    }
  }

  return TRUE;

}



void cleanup_wff( WffNode **w )

{

  merge_ANDs_and_ORs_in_wff( w );
  detect_tautologies_in_wff( w );
  simplify_wff( w );
  detect_tautologies_in_wff( w );
  merge_ANDs_and_ORs_in_wff( w );

}



void detect_tautologies_in_wff( WffNode **w )

{

  WffNode *i, *j, *tmp;

  switch ( (*w)->connective ) {
  case ALL:
  case EX:
    detect_tautologies_in_wff( &((*w)->son) );
    break;
  case AND:
  case OR:
    for ( i = (*w)->sons; i; i = i->next ) {
      detect_tautologies_in_wff( &i );
    }
    for ( i = (*w)->sons; i && i->next; i = i->next ) {
      j = i->next;
      while ( j ) {
	if ( are_identical_ATOMs( i, j ) ) {
	  j->prev->next = j->next;
	  if ( j->next ) {
	    j->next->prev = j->prev;
	  }
	  tmp = j;
	  j = j->next;
	  if ( tmp->fact ) {
	    free( tmp->fact );
	  }
	  free( tmp );
	  continue;
	}
	if ( i->connective == NOT &&
	     are_identical_ATOMs( i->son, j ) ) {
	  (*w)->connective = ( (*w)->connective == AND ) ? FAL : TRU;
	  free_WffNode( (*w)->son );
	  (*w)->son = NULL;
	  return;
	}
	if ( j->connective == NOT &&
	     are_identical_ATOMs( i, j->son ) ) {
	  (*w)->connective = ( (*w)->connective == AND ) ? FAL : TRU;
	  free_WffNode( (*w)->son );
	  (*w)->son = NULL;
	  return;
	}
	j = j->next;
      }
    }
    break;
  case NOT:
    detect_tautologies_in_wff( &((*w)->son) );
    break;
  case ATOM:
  case COMP:
  case TRU:
  case FAL:
    break;
  default:
    printf("\nwon't get here: tautologies, non logical %d\n\n",
	   (*w)->connective);
    exit( 1 );
  }

}



Bool are_identical_ATOMs( WffNode *w1, WffNode *w2 )

{

  int i;

  if ( w1->connective != ATOM ||
       w2->connective != ATOM ) {
    return FALSE;
  }

  if ( w1->fact->predicate != w2->fact->predicate ) {
    return FALSE;
  }

  for ( i = 0; i < garity[w1->fact->predicate]; i++ ) {
    if ( w1->fact->args[i] != w2->fact->args[i] ) {
      return FALSE;
    }
  }

  return TRUE;

}



void merge_ANDs_and_ORs_in_wff( WffNode **w )

{

  WffNode *i, *j, *tmp;

  switch ( (*w)->connective ) {
  case ALL:
  case EX:
    merge_ANDs_and_ORs_in_wff( &((*w)->son) );
    break;
  case AND:
  case OR:
    i = (*w)->sons;
    while ( i ) {
      merge_ANDs_and_ORs_in_wff( &i );
      if ( i->connective == (*w)->connective ) {
	if ( !(i->sons) ) {
	  if ( i->next ) {
	    i->next->prev = i->prev;
	  }
	  if ( i->prev ) {
	    i->prev->next = i->next;
	  } else {
	    (*w)->sons = i->next;
	  }
	  tmp = i;
	  i = i->next;
	  free( tmp );
	  continue;
	}
	for ( j = i->sons; j->next; j = j->next );
	j->next = i->next;
	if ( i->next ) {
	  i->next->prev = j;
	}
	if ( i->prev ) {
	  i->prev->next = i->sons;
	  i->sons->prev = i->prev;
	} else {
	  (*w)->sons = i->sons;
	}
	tmp = i;
	i = i->next;
	free( tmp );
	continue;
      }
      i = i->next;
    }
    break;
  case NOT:
    merge_ANDs_and_ORs_in_wff( &((*w)->son) );
    break;
  case COMP:
  case ATOM:
  case TRU:
  case FAL:
    break;
  default:
    printf("\nwon't get here: merge, non logical %d\n\n",
	   (*w)->connective);
    exit( 1 );
  }

}



void NOTs_down_in_wff( WffNode **w )

{

  WffNode *tmp1, *tmp2, *i;

  switch ( (*w)->connective ) {
  case ALL:
  case EX:
    printf("\ntrying to put nots down in quantified formula! debug me\n\n");
    exit( 1 );
    break;
  case AND:
  case OR:
    for ( i = (*w)->sons; i; i = i->next ) {
      NOTs_down_in_wff( &i ); 
    }
    break;
  case NOT:
    if ( (*w)->son->connective == NOT ) {
      (*w)->connective = (*w)->son->son->connective;
      (*w)->fact = (*w)->son->son->fact;
      (*w)->comp = (*w)->son->son->comp;
      (*w)->lh = (*w)->son->son->lh;
      (*w)->rh = (*w)->son->son->rh;
      tmp1 = (*w)->son;
      tmp2 = (*w)->son->son;
      (*w)->sons = (*w)->son->son->sons;
      (*w)->son = (*w)->son->son->son;
      /* don't need to remember (*w)->son->son->next: this is empty because
       * otherwise the resp. father, (*w)->son, would have been an
       * AND or OR
       */
      free( tmp1 );
      free( tmp2 );
      NOTs_down_in_wff( w );
      break;
    }
    if ( (*w)->son->connective == AND ||
	 (*w)->son->connective == OR ) {
      (*w)->connective = ( (*w)->son->connective == AND ) ? OR : AND;
      (*w)->sons = (*w)->son->sons;
      free( (*w)->son );
      (*w)->son = NULL;
      for ( i = (*w)->sons; i; i = i->next ) {
	tmp1 = new_WffNode( i->connective );
	tmp1->son = i->son;
	tmp1->sons = i->sons;
	tmp1->fact = i->fact;
	tmp1->comp = i->comp;
	tmp1->lh = i->lh;
	tmp1->rh = i->rh;
	i->connective = NOT;
	i->son = tmp1;
	i->sons = NULL;
	i->fact = NULL;
	i->comp = -1;
	i->lh = NULL;
	i->rh = NULL;
	NOTs_down_in_wff( &i );
      }
      break;
    }
    if ( (*w)->son->connective == COMP ) {
      if ( (*w)->son->comp != EQ ) {
	(*w)->connective = COMP;
	(*w)->lh = (*w)->son->lh;
	(*w)->rh = (*w)->son->rh;
	switch ( (*w)->son->comp ) {
	case LE:
	  (*w)->comp = GEQ;
	  break;
	case LEQ:
	  (*w)->comp = GE;
	  break;
	case GEQ:
	  (*w)->comp = LE;
	  break;
	case GE:
	  (*w)->comp = LEQ;
	  break;
	default:
	  printf("\n\nillegal comparator not EQ %d in nots down", 
		 (*w)->son->comp);
	  exit( 1 );
	}
	free( (*w)->son );
	(*w)->son = NULL;
      } else {
	(*w)->connective = OR;
	(*w)->sons = (*w)->son;
	(*w)->son = NULL;
	(*w)->sons->comp = LE;
	tmp1 = new_WffNode( COMP );
	tmp1->lh = copy_Exp( (*w)->sons->lh );
	tmp1->rh = copy_Exp( (*w)->sons->rh );
	tmp1->comp = GE;
	tmp1->prev = (*w)->sons;
	(*w)->sons->next = tmp1;
      }
    }
    break;
  case COMP:
  case ATOM:
  case TRU:
  case FAL:
    break;
  default:
    printf("\nwon't get here: nots down, non logical %d\n\n",
	   (*w)->connective);
    exit( 1 );
  }


}











/****************************************************
 * NEGATIVE PRE- AND EFFECT- CONDITIONS TRANSLATION *
 ****************************************************/








int lconsts[MAX_ARITY];








void translate_negative_preconds( void )

{

  int i, j;
  Effect *e;
  Facts *f;
  FluentValues *ff;

  while ( translate_one_negative_cond( ggoal ) );
  
  for ( i = 0; i < gnum_operators; i++ ) {
    while ( translate_one_negative_cond( goperators[i]->preconds ) );

    for ( e = goperators[i]->effects; e; e = e->next ) {
      while ( translate_one_negative_cond( e->conditions ) );
    }
  }

  if ( gcmd_line.display_info == 108 ) {
    printf("\n\ndomain with translated negative conds:");

    printf("\n\noperators are:");
    for ( i = 0; i < gnum_operators; i++ ) {
      print_Operator( goperators[i] );
    }
    printf("\n\n");

    printf("\ninitial state is:\n");
    for ( f = ginitial; f; f = f->next ) {
      printf("\n");
      print_Fact( f->fact );
    }
    printf("\n");
    for ( ff = gf_initial; ff; ff = ff->next ) {
      printf("\n");
      print_Fluent( &(ff->fluent) );
      printf(": %f", ff->value);
    }
    printf("\n\n");

    printf("\n\nindividual predicates:\n");
    for ( i = 0; i < gnum_predicates; i++ ) {
      printf("\n\n%s:", gpredicates[i]);
      if ( !gis_added[i] &&
	   !gis_deleted[i] ) {
	printf(" ---  STATIC");
      }
      for ( j = 0; j < gnum_initial_predicate[i]; j++ ) {
	printf("\n");
	print_Fact( &(ginitial_predicate[i][j]) );
      }
    }
    printf("\n\nindividual functions:");
    for ( i = 0; i < gnum_functions; i++ ) {
      printf("\n\n%s:", gfunctions[i]);
      if ( !gis_changed[i] ) {
	printf(" ---  STATIC");
      }
      for ( j = 0; j < gnum_initial_function[i]; j++ ) {
	printf("\n");
	print_Fluent( &(ginitial_function[i][j].fluent) );
	printf(": %f", ginitial_function[i][j].value);
     }
    }
    printf("\n\n");

    printf("\n\ngoal is:\n");
    print_Wff( ggoal, 0 );
    printf("\n\n");
  }

}



Bool translate_one_negative_cond( WffNode *w )

{

  WffNode *i;
  int p, j, k, m;
  Effect *e;
  Literal *l, *tmp;

  switch ( w->connective ) {
  case ALL:
  case EX:
    printf("\ntranslating NOT in quantified formula! debug me\n\n");
    exit( 1 );
  case AND:
  case OR:
    for ( i = w->sons; i; i = i->next ) {
      if ( translate_one_negative_cond( i ) ) {
	return TRUE;
      }
    }
    return FALSE;
  case NOT:
    if ( w->son->fact->predicate == -1 ) {
      return FALSE;
    }
    break;
  case COMP:
  case ATOM:
  case TRU:
  case FAL:
    return FALSE;
  default:
    printf("\nwon't get here: translate one neg cond, non logical %d\n\n",
	   w->connective);
    exit( 1 );
  }


  if ( gnum_predicates == MAX_PREDICATES ) {
    printf("\ntoo many predicates in translation! increase MAX_PREDICATES (currently %d)\n\n",
	   MAX_PREDICATES);
    exit( 1 );
  }
  p = w->son->fact->predicate;
  gpredicates[gnum_predicates] = new_Token( strlen( gpredicates[p] ) + 5 );
  sprintf( gpredicates[gnum_predicates], "NOT-%s", gpredicates[p] );
  garity[gnum_predicates] = garity[p];
  for ( j = 0; j < garity[p]; j++ ) {
    gpredicates_args_type[gnum_predicates][j] = 
      gpredicates_args_type[p][j];
  }
  gis_added[gnum_predicates] = FALSE;
  gis_deleted[gnum_predicates] = FALSE;
  m = 1;
  for ( j = 0; j < garity[gnum_predicates]; j++ ) {
    m *= gtype_size[gpredicates_args_type[gnum_predicates][j]];
  }
  ginitial_predicate[gnum_predicates] = ( Fact * ) calloc( m, sizeof( Fact ) );
  gnum_predicates++;


  replace_not_p_with_n_in_wff( p, gnum_predicates - 1, &ggoal );

  for ( j = 0; j < gnum_operators; j++ ) {
    replace_not_p_with_n_in_wff( p, gnum_predicates - 1, 
				 &(goperators[j]->preconds) );

    for ( e = goperators[j]->effects; e; e = e->next ) {
      replace_not_p_with_n_in_wff( p, gnum_predicates - 1, 
				   &(e->conditions) );
      for ( l = e->effects; l; l = l->next ) {
	if ( l->fact.predicate != p ) {
	  continue;
	}
	tmp = new_Literal();
	if ( l->negated ) {
	  tmp->negated = FALSE;
	  gis_added[gnum_predicates - 1] = TRUE;
	} else {
	  tmp->negated = TRUE;
	  gis_deleted[gnum_predicates - 1] = TRUE;
	}
	tmp->fact.predicate = gnum_predicates - 1;
	for ( k = 0; k < garity[p]; k++ ) {
	  tmp->fact.args[k] = l->fact.args[k];
	  }
	if ( l->prev ) {
	  tmp->prev = l->prev;
	  tmp->prev->next = tmp;
	} else {
	  e->effects = tmp;
	}
	tmp->next = l;
	l->prev = tmp;
      }
    }
  }

  add_to_initial_state( p, gnum_predicates - 1, 0 );

  return TRUE;

}



void replace_not_p_with_n_in_wff( int p, int n, WffNode **w )

{

  WffNode *i;

  switch ( (*w)->connective ) {
  case ALL:
  case EX:
    printf("\nreplacing p with NOT-p in quantified formula! debug me\n\n");
    exit( 1 );
  case AND:
  case OR:
    for ( i = (*w)->sons; i; i = i->next ) {
      replace_not_p_with_n_in_wff( p, n, &i );
    }
    break;
  case NOT:
    if ( (*w)->son->fact->predicate == p ) {
      (*w)->connective = ATOM;
      (*w)->NOT_p = p;
      (*w)->fact = (*w)->son->fact;
      (*w)->fact->predicate = n;
      free( (*w)->son );
      (*w)->son = NULL;
    }
    break;
  case ATOM:
  case COMP:
  case TRU:
  case FAL:
    break;
  default:
    printf("\nwon't get here: replace p with NOT-p, non logical %d\n\n",
	   (*w)->connective);
    exit( 1 );
  }

}



void add_to_initial_state( int p, int n, int index )

{

  int i, j;
  Facts *tmp;

  if ( index == garity[p] ) {
    /* see if contrary fact is there in ini
     */
    for ( i = 0; i < gnum_initial_predicate[p]; i++ ) {
      for ( j = 0; j < garity[p]; j++ ) {
	if ( ginitial_predicate[p][i].args[j] != lconsts[j] ) {
	  break;
	}
      }
      if ( j == garity[p] ) {
	break;
      }
    }
    if ( i < gnum_initial_predicate[p] ) {
      return;
    }

    /* no: add new fact to ini
     */
    ginitial_predicate[n][gnum_initial_predicate[n]].predicate = n;
    for ( i = 0; i < garity[n]; i++ ) {
      ginitial_predicate[n][gnum_initial_predicate[n]].args[i] = lconsts[i];
    }
    gnum_initial_predicate[n]++;

    if ( !gis_added[n] &&
	 !gis_deleted[n] ) {
      return;
    }

    tmp = new_Facts();
    tmp->fact->predicate = n;
    for ( i = 0; i < garity[p]; i++ ) {
      tmp->fact->args[i] = lconsts[i];
    }
    tmp->next = ginitial;
    ginitial = tmp;
    gnum_initial++;
    return;
  }

  for ( i = 0; i < gtype_size[gpredicates_args_type[p][index]]; i++ ) {
    lconsts[index] = gtype_consts[gpredicates_args_type[p][index]][i];
    add_to_initial_state( p, n, index + 1 );
  }

}











/*******************************************************************
 * SPLIT DOMAIN IN PREPARATION FOR SEPARATE INSTANTIATION ROUTINES *
 *******************************************************************/










void split_domain( void )

{

  int i, j, m, s = 0, mn;
  Effect *e;
  WffNode *w, *ww, *www;
  NormOperator *tmp_op;
  Fact *tmp_ft;

  for ( i = 0; i < MAX_TYPES; i++ ) {
    gnum_intersected_types[i] = -1;
  }

  for ( i = 0; i < gnum_operators; i++ ) {
    if ( (m = is_dnf( goperators[i]->preconds )) != -1 ) {
      for ( e = goperators[i]->effects; e; e = e->next ) {
	if ( is_dnf( e->conditions ) == -1 ) {
	  break;
	}
      }
      if ( !e ) {
	goperators[i]->hard = FALSE;
	s += m;
      }
    }
  }

  ghard_operators = ( Operator_pointer * ) calloc( MAX_OPERATORS, sizeof( Operator ) );
  gnum_hard_operators = 0; 
  geasy_operators = ( NormOperator_pointer * ) calloc( s, sizeof( NormOperator_pointer ) );
  gnum_easy_operators = 0;

  for ( i = 0; i < gnum_operators; i++ ) {
    if ( goperators[i]->hard ) {
      ghard_operators[gnum_hard_operators++] = goperators[i];
      continue;
    }
    w = goperators[i]->preconds;
    switch ( w->connective ) {
    case OR:
      for ( ww = w->sons; ww; ww = ww->next ) {
	tmp_op = new_NormOperator( goperators[i] );
	if ( ww->connective == AND ) {
	  m = 0;
	  mn = 0;
	  for ( www = ww->sons; www; www = www->next ) {
	    if ( www->connective == ATOM ) m++;
	    if ( www->connective == COMP ) mn++;
	  }
	  tmp_op->preconds = ( Fact * ) calloc( m, sizeof( Fact ) );
	  tmp_op->numeric_preconds_comp = ( Comparator * ) calloc( mn, sizeof( Comparator ) );
	  tmp_op->numeric_preconds_lh = ( ExpNode_pointer * ) calloc( mn, sizeof( ExpNode_pointer ) );
	  tmp_op->numeric_preconds_rh = ( ExpNode_pointer * ) calloc( mn, sizeof( ExpNode_pointer ) );
	  for ( www = ww->sons; www; www = www->next ) {
	    if ( www->connective == ATOM ) {
	      tmp_ft = &(tmp_op->preconds[tmp_op->num_preconds]);
	      tmp_ft->predicate = www->fact->predicate;
	      for ( j = 0; j < garity[tmp_ft->predicate]; j++ ) {
		tmp_ft->args[j] = www->fact->args[j];
	      }
	      tmp_op->num_preconds++;
	    }
	    if ( www->connective == COMP ) {
	      tmp_op->numeric_preconds_comp[tmp_op->num_numeric_preconds] = www->comp;
	      tmp_op->numeric_preconds_lh[tmp_op->num_numeric_preconds] = copy_Exp( www->lh );
	      tmp_op->numeric_preconds_rh[tmp_op->num_numeric_preconds] = copy_Exp( www->rh );
	      tmp_op->num_numeric_preconds++;
	    }
	  }
	} else {
	  if ( ww->connective == ATOM ) {
	    tmp_op->preconds = ( Fact * ) calloc( 1, sizeof( Fact ) );
	    tmp_ft = &(tmp_op->preconds[0]);
	    tmp_ft->predicate = ww->fact->predicate;
	    for ( j = 0; j < garity[tmp_ft->predicate]; j++ ) {
	      tmp_ft->args[j] = ww->fact->args[j];
	    }
	    tmp_op->num_preconds = 1;
	  }
	  if ( ww->connective == COMP ) {
	    tmp_op->numeric_preconds_comp = ( Comparator * ) calloc( 1, sizeof( Comparator ) );
	    tmp_op->numeric_preconds_lh = ( ExpNode_pointer * ) calloc( 1, sizeof( ExpNode_pointer ) );
	    tmp_op->numeric_preconds_rh = ( ExpNode_pointer * ) calloc( 1, sizeof( ExpNode_pointer ) );
	    tmp_op->numeric_preconds_comp[0] = ww->comp;
	    tmp_op->numeric_preconds_lh[0] = copy_Exp( ww->lh );
	    tmp_op->numeric_preconds_rh[0] = copy_Exp( ww->rh );
	    tmp_op->num_numeric_preconds = 1;
	  }
	}
	make_normal_effects( &tmp_op, goperators[i] );
	geasy_operators[gnum_easy_operators++] = tmp_op;
      }
      break;
    case AND:
      tmp_op = new_NormOperator( goperators[i] );
      m = 0; 
      mn = 0;
      for ( ww = w->sons; ww; ww = ww->next ) {
	if ( ww->connective == ATOM ) m++;
	if ( ww->connective == COMP ) mn++;
      }
      tmp_op->preconds = ( Fact * ) calloc( m, sizeof( Fact ) );
      tmp_op->numeric_preconds_comp = ( Comparator * ) calloc( mn, sizeof( Comparator ) );
      tmp_op->numeric_preconds_lh = ( ExpNode_pointer * ) calloc( mn, sizeof( ExpNode_pointer ) );
      tmp_op->numeric_preconds_rh = ( ExpNode_pointer * ) calloc( mn, sizeof( ExpNode_pointer ) );
      for ( ww = w->sons; ww; ww = ww->next ) {
	if ( ww->connective == ATOM ) {
	  tmp_ft = &(tmp_op->preconds[tmp_op->num_preconds]);
	  tmp_ft->predicate = ww->fact->predicate;
	  for ( j = 0; j < garity[tmp_ft->predicate]; j++ ) {
	    tmp_ft->args[j] = ww->fact->args[j];
	  }
	  tmp_op->num_preconds++;
	}
	if ( ww->connective == COMP ) {
	  tmp_op->numeric_preconds_comp[tmp_op->num_numeric_preconds] = ww->comp;
	  tmp_op->numeric_preconds_lh[tmp_op->num_numeric_preconds] = copy_Exp( ww->lh );
	  tmp_op->numeric_preconds_rh[tmp_op->num_numeric_preconds] = copy_Exp( ww->rh );
	  tmp_op->num_numeric_preconds++;
	}
      }
      make_normal_effects( &tmp_op, goperators[i] );
      geasy_operators[gnum_easy_operators++] = tmp_op;
      break;
    case ATOM:
      tmp_op = new_NormOperator( goperators[i] );
      tmp_op->preconds = ( Fact * ) calloc( 1, sizeof( Fact ) );
      tmp_ft = &(tmp_op->preconds[0]);
      tmp_ft->predicate = w->fact->predicate;
      for ( j = 0; j < garity[tmp_ft->predicate]; j++ ) {
	tmp_ft->args[j] = w->fact->args[j];
      }
      tmp_op->num_preconds = 1;
      make_normal_effects( &tmp_op, goperators[i] );
      geasy_operators[gnum_easy_operators++] = tmp_op;
      break;
    case COMP:
      tmp_op = new_NormOperator( goperators[i] );
      tmp_op->numeric_preconds_comp = ( Comparator * ) calloc( 1, sizeof( Comparator ) );
      tmp_op->numeric_preconds_lh = ( ExpNode_pointer * ) calloc( 1, sizeof( ExpNode_pointer ) );
      tmp_op->numeric_preconds_rh = ( ExpNode_pointer * ) calloc( 1, sizeof( ExpNode_pointer ) );
      tmp_op->numeric_preconds_comp[0] = w->comp;
      tmp_op->numeric_preconds_lh[0] = copy_Exp( w->lh );
      tmp_op->numeric_preconds_rh[0] = copy_Exp( w->rh );
      tmp_op->num_numeric_preconds = 1;
      make_normal_effects( &tmp_op, goperators[i] );
      geasy_operators[gnum_easy_operators++] = tmp_op;
      break;
    case TRU:
      tmp_op = new_NormOperator( goperators[i] );
      make_normal_effects( &tmp_op, goperators[i] );
      geasy_operators[gnum_easy_operators++] = tmp_op;
      break;
    case FAL:
      break;
    default:
      printf("\nwon't get here: non OR, AND, ATOM, TRUE, FALSE in dnf. debug me\n\n");
      exit( 1 );
    }
  }

  if ( gcmd_line.display_info == 109 ) {
    printf("\n\nsplitted operators are:\n");
    
    printf("\nEASY:\n");
    for ( i = 0; i < gnum_easy_operators; i++ ) {
      print_NormOperator( geasy_operators[i] );
    }

    printf("\n\n\nHARD:\n");
    for ( i = 0; i < gnum_hard_operators; i++ ) {
      print_Operator( ghard_operators[i] );
    }
  } 

}



int is_dnf( WffNode *w )

{

  WffNode *i;
  int s = 0;

  switch ( w->connective ) {
  case ALL:
  case EX:
    printf("\nchecking quantifier for dnf. debug me\n\n");
    exit( 1 );
  case AND:
    for ( i = w->sons; i; i = i->next ) {
      if ( i->connective == ATOM ||
	   i->connective == COMP ) {
	continue;
      }
      return -1;
    }
    return 1;
  case OR:
    for ( i = w->sons; i; i = i->next ) {
      s++;
      if ( i->connective == ATOM ||
	   i->connective == COMP ||
	   ( i->connective == AND &&
	     is_dnf( i ) != -1 ) ) {
	continue;
      }
      return -1;
    }
    return s;
  case NOT:
    printf("\n\nNOT in presimplified formula. debug me\n\n");
    exit( 1 );
  case ATOM:
  case COMP:
  case TRU:
  case FAL:
    return 1;
  default:
    printf("\nwon't get here: check dnf, conn %d\n\n",
	   w->connective);
    exit( 1 );
  }

}



void make_normal_effects( NormOperator **nop, Operator *op )

{

  Effect *e;
  NormEffect *tmp_ef;
  WffNode *w, *ww, *www;
  int j, m, ma, md, mn;
  Literal *l;
  NumericEffect *ll;
  Fact *tmp_ft;
  Fluent *tmp_fl;

  for ( e = op->effects; e; e = e->next ) {
    w = e->conditions;
    switch ( w->connective ) {
    case OR:
      for ( ww = w->sons; ww; ww = ww->next ) {
	tmp_ef = new_NormEffect1( e );
	if ( ww->connective == AND ) {
	  m = 0;
	  mn = 0;
	  for ( www = ww->sons; www; www = www->next ) {
	    if ( www->connective == ATOM ) m++;
	    if ( www->connective == COMP ) mn++;
	  }
	  tmp_ef->conditions = ( Fact * ) calloc( m, sizeof( Fact ) );
	  tmp_ef->numeric_conditions_comp = ( Comparator * ) calloc( mn, sizeof( Comparator ) );
	  tmp_ef->numeric_conditions_lh = ( ExpNode_pointer * ) calloc( mn, sizeof( ExpNode_pointer ) );
	  tmp_ef->numeric_conditions_rh = ( ExpNode_pointer * ) calloc( mn, sizeof( ExpNode_pointer ) );
	  for ( www = ww->sons; www; www = www->next ) {
	    if ( www->connective == ATOM ) {
	      tmp_ft = &(tmp_ef->conditions[tmp_ef->num_conditions]);
	      tmp_ft->predicate = www->fact->predicate;
	      for ( j = 0; j < garity[tmp_ft->predicate]; j++ ) {
		tmp_ft->args[j] = www->fact->args[j];
	      }
	      tmp_ef->num_conditions++;
	    }
	    if ( www->connective == COMP ) {
	      tmp_ef->numeric_conditions_comp[tmp_ef->num_numeric_conditions] = www->comp;
	      tmp_ef->numeric_conditions_lh[tmp_ef->num_numeric_conditions] = copy_Exp( www->lh );
	      tmp_ef->numeric_conditions_rh[tmp_ef->num_numeric_conditions] = copy_Exp( www->rh );
	      tmp_ef->num_numeric_conditions++;
	    }
	  }
	} else {
	  if ( ww->connective == ATOM ) {
	    tmp_ef->conditions = ( Fact * ) calloc( 1, sizeof( Fact ) );
	    tmp_ft = &(tmp_ef->conditions[0]);
	    tmp_ft->predicate = ww->fact->predicate;
	    for ( j = 0; j < garity[tmp_ft->predicate]; j++ ) {
	      tmp_ft->args[j] = ww->fact->args[j];
	    }
	    tmp_ef->num_conditions = 1;
	  }
	  if ( ww->connective == COMP ) {
	    tmp_ef->numeric_conditions_comp = ( Comparator * ) calloc( 1, sizeof( Comparator ) );
	    tmp_ef->numeric_conditions_lh = ( ExpNode_pointer * ) calloc( 1, sizeof( ExpNode_pointer ) );
	    tmp_ef->numeric_conditions_rh = ( ExpNode_pointer * ) calloc( 1, sizeof( ExpNode_pointer ) );
	    tmp_ef->numeric_conditions_comp[0] = ww->comp;
	    tmp_ef->numeric_conditions_lh[0] = copy_Exp( ww->lh );
	    tmp_ef->numeric_conditions_rh[0] = copy_Exp( ww->rh );
	    tmp_ef->num_numeric_conditions = 1;
	  }
	}
	ma = 0; md = 0;
	for ( l = e->effects; l; l = l->next ) {
	  if ( l->negated ) { md++; } else { ma++; }
	}
	tmp_ef->adds = ( Fact * ) calloc( ma, sizeof( Fact ) );
	tmp_ef->dels = ( Fact * ) calloc( md, sizeof( Fact ) );
	for ( l = e->effects; l; l = l->next ) {
	  if ( l->negated ) {
	    tmp_ft = &(tmp_ef->dels[tmp_ef->num_dels++]);
	  } else {
	    tmp_ft = &(tmp_ef->adds[tmp_ef->num_adds++]);
	  }
	  tmp_ft->predicate = l->fact.predicate;
	  for ( j = 0; j < garity[tmp_ft->predicate]; j++ ) {
	    tmp_ft->args[j] = l->fact.args[j];
	  }
	}
	ma = 0;
	for ( ll = e->numeric_effects; ll; ll = ll->next ) ma++;
	tmp_ef->numeric_effects_neft = ( NumericEffectType * ) calloc( ma, sizeof( NumericEffectType ) );
	tmp_ef->numeric_effects_fluent = ( Fluent * ) calloc( ma, sizeof( Fluent ) );
	tmp_ef->numeric_effects_rh = ( ExpNode_pointer * ) calloc( ma, sizeof( ExpNode_pointer ) );
	for ( ll = e->numeric_effects; ll; ll = ll->next ) {
	  tmp_ef->numeric_effects_neft[tmp_ef->num_numeric_effects] = ll->neft;
	  tmp_fl = &(tmp_ef->numeric_effects_fluent[tmp_ef->num_numeric_effects]);
	  tmp_fl->function = ll->fluent.function;
	  for ( j = 0; j < gf_arity[tmp_fl->function]; j++ ) {
	    tmp_fl->args[j] = ll->fluent.args[j];
	  }
	  tmp_ef->numeric_effects_rh[tmp_ef->num_numeric_effects] = copy_Exp( ll->rh );
	  tmp_ef->num_numeric_effects++;
	}
	tmp_ef->next = (*nop)->effects;
	if ( (*nop)->effects ) {
	  (*nop)->effects->prev = tmp_ef;
	}
	(*nop)->effects = tmp_ef;
      }
      break;
    case AND:
      tmp_ef = new_NormEffect1( e );
      m = 0;
      mn = 0;
      for ( ww = w->sons; ww; ww = ww->next ) {
	if ( ww->connective == ATOM ) m++;
	if ( ww->connective == COMP ) mn++;
      }
      tmp_ef->conditions = ( Fact * ) calloc( m, sizeof( Fact ) );
      tmp_ef->numeric_conditions_comp = ( Comparator * ) calloc( mn, sizeof( Comparator ) );
      tmp_ef->numeric_conditions_lh = ( ExpNode_pointer * ) calloc( mn, sizeof( ExpNode_pointer ) );
      tmp_ef->numeric_conditions_rh = ( ExpNode_pointer * ) calloc( mn, sizeof( ExpNode_pointer ) );
      for ( ww = w->sons; ww; ww = ww->next ) {
	if ( ww->connective == ATOM ) {
	  tmp_ft = &(tmp_ef->conditions[tmp_ef->num_conditions]);
	  tmp_ft->predicate = ww->fact->predicate;
	  for ( j = 0; j < garity[tmp_ft->predicate]; j++ ) {
	    tmp_ft->args[j] = ww->fact->args[j];
	  }
	  tmp_ef->num_conditions++;
	}
	if ( ww->connective == COMP ) {
	  tmp_ef->numeric_conditions_comp[tmp_ef->num_numeric_conditions] = ww->comp;
	  tmp_ef->numeric_conditions_lh[tmp_ef->num_numeric_conditions] = copy_Exp( ww->lh );
	  tmp_ef->numeric_conditions_rh[tmp_ef->num_numeric_conditions] = copy_Exp( ww->rh );
	  tmp_ef->num_numeric_conditions++;
	}
      }
      ma = 0; md = 0;
      for ( l = e->effects; l; l = l->next ) {
	if ( l->negated ) { md++; } else { ma++; }
      }
      tmp_ef->adds = ( Fact * ) calloc( ma, sizeof( Fact ) );
      tmp_ef->dels = ( Fact * ) calloc( md, sizeof( Fact ) );
      for ( l = e->effects; l; l = l->next ) {
	if ( l->negated ) {
	  tmp_ft = &(tmp_ef->dels[tmp_ef->num_dels++]);
	} else {
	  tmp_ft = &(tmp_ef->adds[tmp_ef->num_adds++]);
	}
	tmp_ft->predicate = l->fact.predicate;
	for ( j = 0; j < garity[tmp_ft->predicate]; j++ ) {
	  tmp_ft->args[j] = l->fact.args[j];
	}
      }
      ma = 0;
      for ( ll = e->numeric_effects; ll; ll = ll->next ) ma++;
      tmp_ef->numeric_effects_neft = ( NumericEffectType * ) calloc( ma, sizeof( NumericEffectType ) );
      tmp_ef->numeric_effects_fluent = ( Fluent * ) calloc( ma, sizeof( Fluent ) );
      tmp_ef->numeric_effects_rh = ( ExpNode_pointer * ) calloc( ma, sizeof( ExpNode_pointer ) );
      for ( ll = e->numeric_effects; ll; ll = ll->next ) {
	tmp_ef->numeric_effects_neft[tmp_ef->num_numeric_effects] = ll->neft;
	tmp_fl = &(tmp_ef->numeric_effects_fluent[tmp_ef->num_numeric_effects]);
	tmp_fl->function = ll->fluent.function;
	for ( j = 0; j < gf_arity[tmp_fl->function]; j++ ) {
	  tmp_fl->args[j] = ll->fluent.args[j];
	}
	tmp_ef->numeric_effects_rh[tmp_ef->num_numeric_effects] = copy_Exp( ll->rh );
	tmp_ef->num_numeric_effects++;
      }
      tmp_ef->next = (*nop)->effects;
      if ( (*nop)->effects ) {
	(*nop)->effects->prev = tmp_ef;
      }
      (*nop)->effects = tmp_ef;
      break;
    case ATOM:
      tmp_ef = new_NormEffect1( e );
      tmp_ef->conditions = ( Fact * ) calloc( 1, sizeof( Fact ) );
      tmp_ft = &(tmp_ef->conditions[0]);
      tmp_ft->predicate = w->fact->predicate;
      for ( j = 0; j < garity[tmp_ft->predicate]; j++ ) {
	tmp_ft->args[j] = w->fact->args[j];
      }
      tmp_ef->num_conditions = 1;
      ma = 0; md = 0;
      for ( l = e->effects; l; l = l->next ) {
	if ( l->negated ) { md++; } else { ma++; }
      }
      tmp_ef->adds = ( Fact * ) calloc( ma, sizeof( Fact ) );
      tmp_ef->dels = ( Fact * ) calloc( md, sizeof( Fact ) );
      for ( l = e->effects; l; l = l->next ) {
	if ( l->negated ) {
	  tmp_ft = &(tmp_ef->dels[tmp_ef->num_dels++]);
	} else {
	  tmp_ft = &(tmp_ef->adds[tmp_ef->num_adds++]);
	}
	tmp_ft->predicate = l->fact.predicate;
	for ( j = 0; j < garity[tmp_ft->predicate]; j++ ) {
	  tmp_ft->args[j] = l->fact.args[j];
	}
      }
      ma = 0;
      for ( ll = e->numeric_effects; ll; ll = ll->next ) ma++;
      tmp_ef->numeric_effects_neft = ( NumericEffectType * ) calloc( ma, sizeof( NumericEffectType ) );
      tmp_ef->numeric_effects_fluent = ( Fluent * ) calloc( ma, sizeof( Fluent ) );
      tmp_ef->numeric_effects_rh = ( ExpNode_pointer * ) calloc( ma, sizeof( ExpNode_pointer ) );
      for ( ll = e->numeric_effects; ll; ll = ll->next ) {
	tmp_ef->numeric_effects_neft[tmp_ef->num_numeric_effects] = ll->neft;
	tmp_fl = &(tmp_ef->numeric_effects_fluent[tmp_ef->num_numeric_effects]);
	tmp_fl->function = ll->fluent.function;
	for ( j = 0; j < gf_arity[tmp_fl->function]; j++ ) {
	  tmp_fl->args[j] = ll->fluent.args[j];
	}
	tmp_ef->numeric_effects_rh[tmp_ef->num_numeric_effects] = copy_Exp( ll->rh );
	tmp_ef->num_numeric_effects++;
      }
      tmp_ef->next = (*nop)->effects;
      if ( (*nop)->effects ) {
	(*nop)->effects->prev = tmp_ef;
      }
      (*nop)->effects = tmp_ef;
      break;     
    case COMP:
      tmp_ef = new_NormEffect1( e );
      tmp_ef->numeric_conditions_comp = ( Comparator * ) calloc( 1, sizeof( Comparator ) );
      tmp_ef->numeric_conditions_lh = ( ExpNode_pointer * ) calloc( 1, sizeof( ExpNode_pointer ) );
      tmp_ef->numeric_conditions_rh = ( ExpNode_pointer * ) calloc( 1, sizeof( ExpNode_pointer ) );
      tmp_ef->numeric_conditions_comp[0] = w->comp;
      tmp_ef->numeric_conditions_lh[0] = copy_Exp( w->lh );
      tmp_ef->numeric_conditions_rh[0] = copy_Exp( w->rh );
      tmp_ef->num_numeric_conditions = 1;
      ma = 0; md = 0;
      for ( l = e->effects; l; l = l->next ) {
	if ( l->negated ) { md++; } else { ma++; }
      }
      tmp_ef->adds = ( Fact * ) calloc( ma, sizeof( Fact ) );
      tmp_ef->dels = ( Fact * ) calloc( md, sizeof( Fact ) );
      for ( l = e->effects; l; l = l->next ) {
	if ( l->negated ) {
	  tmp_ft = &(tmp_ef->dels[tmp_ef->num_dels++]);
	} else {
	  tmp_ft = &(tmp_ef->adds[tmp_ef->num_adds++]);
	}
	tmp_ft->predicate = l->fact.predicate;
	for ( j = 0; j < garity[tmp_ft->predicate]; j++ ) {
	  tmp_ft->args[j] = l->fact.args[j];
	}
      }
      ma = 0;
      for ( ll = e->numeric_effects; ll; ll = ll->next ) ma++;
      tmp_ef->numeric_effects_neft = ( NumericEffectType * ) calloc( ma, sizeof( NumericEffectType ) );
      tmp_ef->numeric_effects_fluent = ( Fluent * ) calloc( ma, sizeof( Fluent ) );
      tmp_ef->numeric_effects_rh = ( ExpNode_pointer * ) calloc( ma, sizeof( ExpNode_pointer ) );
      for ( ll = e->numeric_effects; ll; ll = ll->next ) {
	tmp_ef->numeric_effects_neft[tmp_ef->num_numeric_effects] = ll->neft;
	tmp_fl = &(tmp_ef->numeric_effects_fluent[tmp_ef->num_numeric_effects]);
	tmp_fl->function = ll->fluent.function;
	for ( j = 0; j < gf_arity[tmp_fl->function]; j++ ) {
	  tmp_fl->args[j] = ll->fluent.args[j];
	}
	tmp_ef->numeric_effects_rh[tmp_ef->num_numeric_effects] = copy_Exp( ll->rh );
	tmp_ef->num_numeric_effects++;
      }
      tmp_ef->next = (*nop)->effects;
      if ( (*nop)->effects ) {
	(*nop)->effects->prev = tmp_ef;
      }
      (*nop)->effects = tmp_ef;
      break;
    case TRU:
      tmp_ef = new_NormEffect1( e );
      ma = 0; md = 0;
      for ( l = e->effects; l; l = l->next ) {
	if ( l->negated ) { md++; } else { ma++; }
      }
      tmp_ef->adds = ( Fact * ) calloc( ma, sizeof( Fact ) );
      tmp_ef->dels = ( Fact * ) calloc( md, sizeof( Fact ) );
      for ( l = e->effects; l; l = l->next ) {
	if ( l->negated ) {
	  tmp_ft = &(tmp_ef->dels[tmp_ef->num_dels++]);
	} else {
	  tmp_ft = &(tmp_ef->adds[tmp_ef->num_adds++]);
	}
	tmp_ft->predicate = l->fact.predicate;
	for ( j = 0; j < garity[tmp_ft->predicate]; j++ ) {
	  tmp_ft->args[j] = l->fact.args[j];
	}
      }
      ma = 0;
      for ( ll = e->numeric_effects; ll; ll = ll->next ) ma++;
      tmp_ef->numeric_effects_neft = ( NumericEffectType * ) calloc( ma, sizeof( NumericEffectType ) );
      tmp_ef->numeric_effects_fluent = ( Fluent * ) calloc( ma, sizeof( Fluent ) );
      tmp_ef->numeric_effects_rh = ( ExpNode_pointer * ) calloc( ma, sizeof( ExpNode_pointer ) );
      for ( ll = e->numeric_effects; ll; ll = ll->next ) {
	tmp_ef->numeric_effects_neft[tmp_ef->num_numeric_effects] = ll->neft;
	tmp_fl = &(tmp_ef->numeric_effects_fluent[tmp_ef->num_numeric_effects]);
	tmp_fl->function = ll->fluent.function;
	for ( j = 0; j < gf_arity[tmp_fl->function]; j++ ) {
	  tmp_fl->args[j] = ll->fluent.args[j];
	}
	tmp_ef->numeric_effects_rh[tmp_ef->num_numeric_effects] = copy_Exp( ll->rh );
	tmp_ef->num_numeric_effects++;
      }
      tmp_ef->next = (*nop)->effects;
      if ( (*nop)->effects ) {
	(*nop)->effects->prev = tmp_ef;
      }
      (*nop)->effects = tmp_ef;
      break;
    case FAL:
      break;
    default:
      printf("\nwon't get here: non OR, AND, ATOM, TRUE, FALSE in dnf. debug me\n\n");
      exit( 1 );
    }
  }

}









/*************************************************************************
 * ADDITIONAL: FULL DNF, only compute on fully instantiated formulae!!!! *
 *************************************************************************/










/* dnf
 */

WffNode *lhitting_sets;
WffNode_pointer *lset;
int lmax_set;






void dnf( WffNode **w )

{

  static Bool first_call = TRUE;

  if ( first_call ) {
    lset = ( WffNode_pointer * ) 
      calloc( MAX_HITTING_SET_DEFAULT, sizeof( WffNode_pointer ) );
    lmax_set = MAX_HITTING_SET_DEFAULT;
    first_call = FALSE;
  }

  ANDs_below_ORs_in_wff( w );

}



void ANDs_below_ORs_in_wff( WffNode **w )

{

  WffNode *i, *tmp;
  int c, m;

  switch ( (*w)->connective ) {
  case ALL:
  case EX:
    printf("\ntrying to put quantified formula into DNF! (ands down) debug me\n\n");
    exit( 1 );
    break;
  case AND:
    c = 0;
    m = 0;
    for ( i = (*w)->sons; i; i = i->next ) {
      ANDs_below_ORs_in_wff( &i );
      if ( i->connective == OR ) {
	c++;
      }
      m++;
    }
    if ( c == 0 ) {
      /* no ORs as sons --> all sons are literals. OK
       */
      merge_next_step_ANDs_and_ORs_in_wff( w );
      break;
    }
    /* crucial part: AND node, sons can be merged OR's.
     * (i.e., sons are either literals or disjunctions of 
     * conjunctions of literals)
     * create OR node with one hitting set of w's sons for 
     * each disjunct
     */
    lhitting_sets = NULL;
    if ( m > lmax_set ) {
      free( lset );
      lset = ( WffNode_pointer * ) calloc( m, sizeof( WffNode_pointer ) );
      lmax_set = m;
    }
    collect_hitting_sets( (*w)->sons, 0 );
    (*w)->connective = OR;
    tmp = (*w)->sons;
    (*w)->sons = lhitting_sets;
    free_WffNode( tmp );
    merge_next_step_ANDs_and_ORs_in_wff( w );
    break;
  case OR:
    for ( i = (*w)->sons; i; i = i->next ) {
      ANDs_below_ORs_in_wff( &i );
    }
    merge_next_step_ANDs_and_ORs_in_wff( w );
    break;
  case NOT:
  case ATOM:
  case COMP:
  case TRU:
  case FAL:
    break;
  default:
    printf("\nwon't get here: ands down, non logical %d\n\n",
	   (*w)->connective);
    exit( 1 );
  }

}



void collect_hitting_sets( WffNode *ORlist, int index )

{

  WffNode *tmp1, *tmp2, *j;
  int i;

  if ( !ORlist ) {
    tmp1 = new_WffNode( AND );
    for ( i = 0; i < index; i++ ) {
      tmp2 = copy_Wff( lset[i] );
      tmp2->next = tmp1->sons;
      if ( tmp1->sons ) {
	tmp1->sons->prev = tmp2;
      }
      tmp1->sons = tmp2;
    }
    tmp1->next = lhitting_sets;
    if ( lhitting_sets ) {
      lhitting_sets->prev = tmp1;
    }
    lhitting_sets = tmp1;
    return;
  }

  if ( ORlist->connective != OR ) {
    lset[index] = ORlist;
    collect_hitting_sets( ORlist->next, index + 1 );
    return;
  }

  for ( j = ORlist->sons; j; j = j->next ) {
    lset[index] = j;
    collect_hitting_sets( ORlist->next, index + 1 );
  }

}



void merge_next_step_ANDs_and_ORs_in_wff( WffNode **w )

{

  WffNode *i, *j, *tmp;

  i = (*w)->sons;
  while ( i ) {
    if ( i->connective == (*w)->connective ) {
      if ( !(i->sons) ) {
	if ( i->next ) {
	  i->next->prev = i->prev;
	}
	if ( i->prev ) {
	  i->prev->next = i->next;
	} else {
	  (*w)->sons = i->next;
	}
	tmp = i;
	i = i->next;
	free( tmp );
	continue;
      }
      for ( j = i->sons; j->next; j = j->next );
      j->next = i->next;
      if ( i->next ) {
	i->next->prev = j;
      }
      if ( i->prev ) {
	i->prev->next = i->sons;
	i->sons->prev = i->prev;
      } else {
	(*w)->sons = i->sons;
      }
      tmp = i;
      i = i->next;
      free( tmp );
      continue;
    }
    i = i->next;
  }

}



/*   switch ( (*w)->connective ) { */
/*   case ALL: */
/*   case EX: */
/*     break; */
/*   case AND: */
/*   case OR: */
/*     for ( i = (*w)->sons; i; i = i->next ) { */
/*     } */
/*     break; */
/*   case NOT: */
/*     break; */
/*   case ATOM: */
/*   case TRU: */
/*   case FAL: */
/*     break; */
/*   default: */
/*     printf("\nwon't get here: remove var, non logical %d\n\n", */
/* 	   (*w)->connective); */
/*     exit( 1 ); */
/*   } */











==> JAIR/Metric-FF/inst_pre.h <==


/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/



/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */










/*********************************************************************
 * File: inst_pre.h
 * Description: headers for instantiating operators, preprocessing part.
 *              - transform domain into integers
 *              - inertia preprocessing:
 *                  - collect inertia info
 *                  - split initial state in special arrays
 *              - Wff normalization:
 *                  - simplification
 *                  - quantifier expansion
 *                  - NOT s down
 *              - negative preconditions translation
 *              - split operators into easy and hard to instantiate ones
 *
 *              - full DNF functions, only feasible for fully instantiated 
 *                formulae
 *
 * Author: Joerg Hoffmann 2000
 *
 *********************************************************************/ 











#ifndef _INST_PRE_H
#define _INST_PRE_H



void encode_domain_in_integers( void );
void collect_all_strings( void );
int position_in_types_table( char *str );
int position_in_constants_table( char *str );
int position_in_predicates_table( char *str );
int position_in_functions_table( char *str );
void create_integer_representation( void );
void make_Fact( Fact *f, PlNode *n, int num_vars );
void make_Fluent( Fluent *f, TokenList *atom, int num_vars );
Bool is_subtype( int t1, int t2 );
WffNode *make_Wff( PlNode *p, int num_vars );
ExpNode *make_ExpNode( ParseExpNode *p, int num_vars );
Effect *make_effect( PlNode *p, int num_vars );



void do_inertia_preprocessing_step_1( void );
void collect_inertia_information( void );
void split_initial_state( void );



void normalize_all_wffs( void );
void remove_unused_vars_in_wff( WffNode **w );
void decrement_inferior_vars( int var, WffNode *w );
void decrement_inferior_vars_in_exp( int var, ExpNode *n );
Bool var_used_in_wff( int code_var, WffNode *w );
Bool var_used_in_exp( int code_var, ExpNode *n );
void simplify_wff( WffNode **w );
void simplify_exp( ExpNode **n );
void expand_quantifiers_in_wff( WffNode **w, int var, int constant );
void replace_var_with_const_in_exp( ExpNode **n, int var, int constant );
WffNode *copy_Wff( WffNode *w );
ExpNode *copy_Exp( ExpNode *n );
Bool possibly_positive( Fact *f );
Bool possibly_negative( Fact *f );
Bool matches( Fact *f1, Fact *f2 );
void cleanup_wff( WffNode **w );
void detect_tautologies_in_wff( WffNode **w );
Bool are_identical_ATOMs( WffNode *w1, WffNode *w2 );
void merge_ANDs_and_ORs_in_wff( WffNode **w );
void NOTs_down_in_wff( WffNode **w );



void translate_negative_preconds( void );
Bool translate_one_negative_cond( WffNode *w );
void replace_not_p_with_n_in_wff( int p, int n, WffNode **w );
void add_to_initial_state( int p, int n, int index );



void split_domain( void );
int is_dnf( WffNode *w );
void  make_normal_effects( NormOperator **nop, Operator *op );



void dnf( WffNode **w );
void ANDs_below_ORs_in_wff( WffNode **w );
void collect_hitting_sets( WffNode *ORlist, int index );
void merge_next_step_ANDs_and_ORs_in_wff( WffNode **w );



#endif /* _INST_PRE_H */


==> JAIR/Metric-FF/main.c <==



/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/


/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */






/*********************************************************************
 * File: main.c
 * Description: The main routine for the Metric-FastForward Planner.
 *
 * Author: Joerg Hoffmann 2001 / 2002
 * 
 *********************************************************************/ 








#include "ff.h"

#include "memory.h"
#include "output.h"

#include "parse.h"

#include "expressions.h"

#include "inst_pre.h"
#include "inst_easy.h"
#include "inst_hard.h"
#include "inst_final.h"

#include "relax.h"
#include "search.h"











/*
 *  ----------------------------- GLOBAL VARIABLES ----------------------------
 */












/*******************
 * GENERAL HELPERS *
 *******************/








/* used to time the different stages of the planner
 */
float gtempl_time = 0, greach_time = 0, grelev_time = 0, gconn_time = 0;
float gLNF_time = 0, gsearch_time = 0;


/* the command line inputs
 */
struct _command_line gcmd_line;

/* number of states that got heuristically evaluated
 */
int gevaluated_states = 0;

/* maximal depth of breadth first search
 */
int gmax_search_depth = 0;





/***********
 * PARSING *
 ***********/







/* used for pddl parsing, flex only allows global variables
 */
int gbracket_count;
char *gproblem_name;

/* The current input line number
 */
int lineno = 1;

/* The current input filename
 */
char *gact_filename;

/* The pddl domain name
 */
char *gdomain_name = NULL;

/* loaded, uninstantiated operators
 */
PlOperator *gloaded_ops = NULL;

/* stores initials as fact_list 
 */
PlNode *gorig_initial_facts = NULL;

/* not yet preprocessed goal facts
 */
PlNode *gorig_goal_facts = NULL;

/* axioms as in UCPOP before being changed to ops
 */
PlOperator *gloaded_axioms = NULL;

/* the types, as defined in the domain file
 */
TypedList *gparse_types = NULL;

/* the constants, as defined in domain file
 */
TypedList *gparse_constants = NULL;

/* the predicates and their arg types, as defined in the domain file
 */
TypedListList *gparse_predicates = NULL;

/* the functions and their arg types, as defined in the domain file
 */
TypedListList *gparse_functions = NULL;

/* the objects, declared in the problem file
 */
TypedList *gparse_objects = NULL;

/* the metric
 */
Token gparse_optimization;
ParseExpNode *gparse_metric = NULL;


/* connection to instantiation ( except ops, goal, initial )
 */

/* all typed objects 
 */
FactList *gorig_constant_list = NULL;

/* the predicates and their types
 */
FactList *gpredicates_and_types = NULL;

/* the functions and their types
 */
FactList *gfunctions_and_types = NULL;












/*****************
 * INSTANTIATING *
 *****************/









/* global arrays of constant names,
 *               type names (with their constants),
 *               predicate names,
 *               predicate aritys,
 *               defined types of predicate args
 */
Token gconstants[MAX_CONSTANTS];
int gnum_constants = 0;
Token gtype_names[MAX_TYPES];
int gtype_consts[MAX_TYPES][MAX_TYPE];
Bool gis_member[MAX_CONSTANTS][MAX_TYPES];
int gtype_size[MAX_TYPES];
int gnum_types = 0;
Token gpredicates[MAX_PREDICATES];
int garity[MAX_PREDICATES];
int gpredicates_args_type[MAX_PREDICATES][MAX_ARITY];
int gnum_predicates = 0;
Token gfunctions[MAX_FUNCTIONS];
int gf_arity[MAX_FUNCTIONS];
int gfunctions_args_type[MAX_FUNCTIONS][MAX_ARITY];
int gnum_functions = 0;





/* the domain in integer (Fact) representation
 */
Operator_pointer goperators[MAX_OPERATORS];
int gnum_operators = 0;
Fact *gfull_initial;
int gnum_full_initial = 0;
FluentValue *gfull_fluents_initial;
int gnum_full_fluents_initial = 0;
WffNode *ggoal = NULL;

ExpNode *gmetric = NULL;



/* stores inertia - information: is any occurence of the predicate
 * added / deleted in the uninstantiated ops ?
 */
Bool gis_added[MAX_PREDICATES];
Bool gis_deleted[MAX_PREDICATES];


/* for functions we *might* want to say, symmetrically, whether it is
 * increased resp. decreased at all.
 *
 * that is, however, somewhat involved because the right hand
 * sides can be arbirtray expressions, so we have no guarantee
 * that increasing really does adds to a functions value...
 *
 * thus (for the time being), we settle for "is the function changed at all?"
 */
Bool gis_changed[MAX_FUNCTIONS];



/* splitted initial state:
 * initial non static facts,
 * initial static facts, divided into predicates
 * (will be two dimensional array, allocated directly before need)
 */
Facts *ginitial = NULL;
int gnum_initial = 0;
Fact **ginitial_predicate;
int *gnum_initial_predicate;

/* same thing for functions
 */
FluentValues *gf_initial;
int gnum_f_initial = 0;
FluentValue **ginitial_function;
int *gnum_initial_function;



/* the type numbers corresponding to any unary inertia
 */
int gtype_to_predicate[MAX_PREDICATES];
int gpredicate_to_type[MAX_TYPES];

/* (ordered) numbers of types that new type is intersection of
 */
TypeArray gintersected_types[MAX_TYPES];
int gnum_intersected_types[MAX_TYPES];



/* splitted domain: hard n easy ops
 */
Operator_pointer *ghard_operators;
int gnum_hard_operators;
NormOperator_pointer *geasy_operators;
int gnum_easy_operators;



/* so called Templates for easy ops: possible inertia constrained
 * instantiation constants
 */
EasyTemplate *geasy_templates;
int gnum_easy_templates;



/* first step for hard ops: create mixed operators, with conjunctive
 * precondition and arbitrary effects
 */
MixedOperator *ghard_mixed_operators;
int gnum_hard_mixed_operators;



/* hard ''templates'' : pseudo actions
 */
PseudoAction_pointer *ghard_templates;
int gnum_hard_templates;



/* store the final "relevant facts"
 */
Fact grelevant_facts[MAX_RELEVANT_FACTS];
int gnum_relevant_facts = 0;
int gnum_pp_facts = 0;
/* store the "relevant fluents"
 */
Fluent grelevant_fluents[MAX_RELEVANT_FLUENTS];
int gnum_relevant_fluents = 0;
Token grelevant_fluents_name[MAX_RELEVANT_FLUENTS];
/* this is NULL for normal, and the LNF for
 * artificial fluents.
 */
LnfExpNode_pointer grelevant_fluents_lnf[MAX_RELEVANT_FLUENTS];



/* the final actions and problem representation
 */
Action *gactions = NULL;
int gnum_actions;
State ginitial_state;
int *glogic_goal = NULL;
int gnum_logic_goal = 0;
Comparator *gnumeric_goal_comp = NULL;
ExpNode_pointer *gnumeric_goal_lh = NULL, *gnumeric_goal_rh = NULL;
int gnum_numeric_goal = 0;

/* direct numeric goal access
 */
Comparator *gnumeric_goal_direct_comp;
float *gnumeric_goal_direct_c;



/* to avoid memory leaks; too complicated to identify
 * the exact state of the action to throw away (during construction),
 * memory gain not worth the implementation effort.
 */
Action *gtrash_actions = NULL;



/* additional lnf step between finalized inst and
 * conn graph
 */
Comparator *glnf_goal_comp = NULL;
LnfExpNode_pointer *glnf_goal_lh = NULL;
float *glnf_goal_rh = NULL;
int gnum_lnf_goal = 0;

LnfExpNode glnf_metric;
Bool goptimization_established = FALSE;







/**********************
 * CONNECTIVITY GRAPH *
 **********************/







/* one ops (actions) array ...
 */
OpConn *gop_conn;
int gnum_op_conn;



/* one effects array ...
 */
EfConn *gef_conn;
int gnum_ef_conn;



/* one facts array.
 */
FtConn *gft_conn;
int gnum_ft_conn;



/* and: one fluents array.
 */
FlConn *gfl_conn;
int gnum_fl_conn;
int gnum_real_fl_conn;/* number of non-artificial ones */



/* final goal is also transformed one more step.
 */
int *gflogic_goal = NULL;
int gnum_flogic_goal = 0;
Comparator *gfnumeric_goal_comp = NULL;
int *gfnumeric_goal_fl = NULL;
float *gfnumeric_goal_c = NULL;
int gnum_fnumeric_goal = 0;

/* direct access (by relevant fluents)
 */
Comparator *gfnumeric_goal_direct_comp = NULL;
float *gfnumeric_goal_direct_c = NULL;











/*******************
 * SEARCHING NEEDS *
 *******************/











/* applicable actions
 */
int *gA;
int gnum_A;



/* communication from extract 1.P. to search engine:
 * 1P action choice
 */
int *gH;
int gnum_H;
/* cost of relaxed plan
 */
float gcost;



/* to store plan
 */
int gplan_ops[MAX_PLAN_LENGTH];
int gnum_plan_ops = 0;



/* stores the states that the current plan goes through
 * ( for knowing where new agenda entry starts from )
 */
State gplan_states[MAX_PLAN_LENGTH + 1];







/* dirty: multiplic. of total-time in final metric LNF
 */
float gtt;







/* the mneed structures
 */
Bool **gassign_influence;
Bool **gTassign_influence;



/* the real var input to the mneed computation.
 */
Bool *gmneed_start_D;
float *gmneed_start_V;



/* does this contain conditional effects?
 * (if it does then the state hashing has to be made more
 *  cautiously)
 */
Bool gconditional_effects;











/*
 *  ----------------------------- HEADERS FOR PARSING ----------------------------
 * ( fns defined in the scan-* files )
 */







void get_fct_file_name( char *filename );
void load_ops_file( char *filename );
void load_fct_file( char *filename );











/*
 *  ----------------------------- MAIN ROUTINE ----------------------------
 */





struct tms lstart, lend;



Bool lfound_plan;


int main( int argc, char *argv[] )

{

  /* resulting name for ops file
   */
  char ops_file[MAX_LENGTH] = "";
  /* same for fct file 
   */
  char fct_file[MAX_LENGTH] = "";
  
  struct tms start, end;

  Bool found_plan;

  times ( &lstart );

  /* command line treatment
   */
  if ( argc == 1 || ( argc == 2 && *++argv[0] == '?' ) ) {
    ff_usage();
    exit( 1 );
  }
  if ( !process_command_line( argc, argv ) ) {
    ff_usage();
    exit( 1 );
  }


  /* make file names
   */

  /* one input name missing
   */
  if ( !gcmd_line.ops_file_name || 
       !gcmd_line.fct_file_name ) {
    fprintf(stdout, "\nff: two input files needed\n\n");
    ff_usage();      
    exit( 1 );
  }
  /* add path info, complete file names will be stored in
   * ops_file and fct_file 
   */
  sprintf(ops_file, "%s%s", gcmd_line.path, gcmd_line.ops_file_name);
  sprintf(fct_file, "%s%s", gcmd_line.path, gcmd_line.fct_file_name);


  /* parse the input files
   */

  /* start parse & instantiation timing
   */
  times( &start );
  /* domain file (ops)
   */
  if ( gcmd_line.display_info >= 1 ) {
    printf("\nff: parsing domain file");
  } 
  /* it is important for the pddl language to define the domain before 
   * reading the problem 
   */
  load_ops_file( ops_file );
  /* problem file (facts)
   */  
  if ( gcmd_line.display_info >= 1 ) {
    printf(" ... done.\nff: parsing problem file"); 
  }
  load_fct_file( fct_file );
  if ( gcmd_line.display_info >= 1 ) {
    printf(" ... done.\n\n");
  }

  /* This is needed to get all types.
   */
  build_orig_constant_list();

  /* last step of parsing: see if it's an ADL domain!
   */
  if ( !make_adl_domain() ) {
    printf("\nff: this is not an ADL problem!");
    printf("\n    can't be handled by this version.\n\n");
    exit( 1 );
  }


  /* now instantiate operators;
   */


  /**************************
   * first do PREPROCESSING * 
   **************************/

  /* start by collecting all strings and thereby encoding 
   * the domain in integers.
   */
  encode_domain_in_integers();

  /* inertia preprocessing, first step:
   *   - collect inertia information
   *   - split initial state into
   *        - arrays for individual predicates
   *        - arrays for all static relations
   *        - array containing non - static relations
   */
  do_inertia_preprocessing_step_1();

  /* normalize all PL1 formulae in domain description:
   * (goal, preconds and effect conditions)
   *   - simplify formula
   *   - expand quantifiers
   *   - NOTs down
   */
  normalize_all_wffs();

  /* translate negative preconds: introduce symmetric new predicate
   * NOT-p(..) (e.g., not-in(?ob) in briefcaseworld)
   */
  translate_negative_preconds();

  /* split domain in easy (disjunction of conjunctive preconds)
   * and hard (non DNF preconds) part, to apply 
   * different instantiation algorithms
   */
  split_domain();

  /***********************************************
   * PREPROCESSING FINISHED                      *
   *                                             *
   * NOW MULTIPLY PARAMETERS IN EFFECTIVE MANNER *
   ***********************************************/

  build_easy_action_templates();
  build_hard_action_templates();

  times( &end );
  TIME( gtempl_time );

  times( &start );

  /* perform reachability analysis in terms of relaxed 
   * fixpoint
   */
  perform_reachability_analysis();

  times( &end );
  TIME( greach_time );

  times( &start );

  /* collect the relevant facts and build final domain
   * and problem representations.
   */
  collect_relevant_facts_and_fluents();

  times( &end );
  TIME( grelev_time );


  /* now transform problem to additive normal form,
   * if possible
   */
  times( &start );
  if ( !transform_to_LNF() ) {
    printf("\n\nThis is not a linear task!\n\n");
    exit( 1 );
  }
  times( &end );
  TIME( gLNF_time );
  
  times( &start );

  /* now build globally accessable connectivity graph
   */
  build_connectivity_graph();

  /* now check for acyclic := effects (in expressions.c)
   */
  check_assigncycles();
  /* set the relevanc info (in expressions.c)
   */
  determine_fl_relevance();

  times( &end );
  TIME( gconn_time );

  /***********************************************************
   * we are finally through with preprocessing and can worry *
   * bout finding a plan instead.                            *
   ***********************************************************/

  if ( gcmd_line.display_info ) {
    printf("\n\nff: search configuration is ");
    if ( gcmd_line.ehc ) {
      printf("EHC, if that fails then ");
    }
    printf(" best-first on %d*g(s) + %d*h(s) where\n    metric is ",
	   gcmd_line.g_weight, gcmd_line.h_weight);
    if ( gcmd_line.optimize && goptimization_established ) {
      print_LnfExpNode( &glnf_metric );
    } else {
      printf(" plan length");
    }
  }

  times( &start );

  if ( gcmd_line.ehc ) {
    found_plan = do_enforced_hill_climbing();
    
    if ( !found_plan ) {
      printf("\n\nEnforced Hill-climbing failed !");
      printf("\nswitching to Best-first Search now.\n");
      found_plan = do_best_first_search();
    }
  } else {
    found_plan = do_best_first_search();
  }

  times( &end );
  TIME( gsearch_time );

  if ( found_plan ) {
    print_plan();
  }

  lfound_plan = found_plan;
  output_planner_info();

  printf("\n\n");
  exit( 0 );

}











/*
 *  ----------------------------- HELPING FUNCTIONS ----------------------------
 */












void output_planner_info( void )

{

  printf( "\n\ntime spent: %7.2f seconds instantiating %d easy, %d hard action templates", 
	  gtempl_time, gnum_easy_templates, gnum_hard_mixed_operators );
  printf( "\n            %7.2f seconds reachability analysis, yielding %d facts and %d actions", 
	  greach_time, gnum_pp_facts, gnum_actions );
  printf( "\n            %7.2f seconds creating final representation with %d relevant facts, %d relevant fluents", 
	  grelev_time, gnum_relevant_facts, gnum_relevant_fluents );
  printf( "\n            %7.2f seconds computing LNF",
	  gLNF_time );
  printf( "\n            %7.2f seconds building connectivity graph",
	  gconn_time );
  printf( "\n            %7.2f seconds searching, evaluating %d states, to a max depth of %d", 
	  gsearch_time, gevaluated_states, gmax_search_depth );
  printf( "\n            %7.2f seconds total time", 
	  gtempl_time + greach_time + grelev_time + gLNF_time + gconn_time + gsearch_time );

  printf("\n\n");

  exit( 0 );

}



void ff_usage( void )

{

  printf("\nusage of ff:\n");

  printf("\nOPTIONS   DESCRIPTIONS\n\n");
  printf("-p <str>    path for operator and fact file\n");
  printf("-o <str>    operator file name\n");
  printf("-f <str>    fact file name\n\n");

  printf("-E          don't do enforced hill-climbing try before bestfirst\n\n");

  printf("-g <num>    set weight w_g in w_g*g(s) + w_h*h(s) [preset: %d]\n",
	 gcmd_line.g_weight);
  printf("-h <num>    set weight w_h in w_g*g(s) + w_h*h(s) [preset: %d]\n\n",
	 gcmd_line.h_weight);

  printf("-O          switch on optimization expression (default is plan length)\n\n");

  if ( 0 ) {
    printf("-i <num>    run-time information level( preset: 1 )\n");
    printf("      0     only times\n");
    printf("      1     problem name, planning process infos\n");
    printf("    101     parsed problem data\n");
    printf("    102     cleaned up ADL problem\n");
    printf("    103     collected string tables\n");
    printf("    104     encoded domain\n");
    printf("    105     predicates inertia info\n");
    printf("    106     splitted initial state\n");
    printf("    107     domain with Wff s normalized\n");
    printf("    108     domain with NOT conds translated\n");
    printf("    109     splitted domain\n");
    printf("    110     cleaned up easy domain\n");
    printf("    111     unaries encoded easy domain\n");
    printf("    112     effects multiplied easy domain\n");
    printf("    113     inertia removed easy domain\n");
    printf("    114     easy action templates\n");
    printf("    115     cleaned up hard domain representation\n");
    printf("    116     mixed hard domain representation\n");
    printf("    117     final hard domain representation\n");
    printf("    118     reachability analysis results\n");
    printf("    119     facts selected as relevant\n");
    printf("    120     final domain and problem representations\n");
    printf("    121     normalized expressions representation\n");
    printf("    122     LNF: translated subtractions representation\n");
    printf("    123     summarized effects LNF  representation\n");
    printf("    124     encoded LNF representation\n");
    printf("    125     connectivity graph\n");
    printf("    126     fixpoint result on each evaluated state\n");
    printf("    127     1P extracted on each evaluated state\n");
    printf("    128     H set collected for each evaluated state\n");
    
    
    /*    printf("    125     False sets of goals <GAM>\n"); */
    /*    printf("    126     detected ordering constraints leq_h <GAM>\n"); */
    /*    printf("    127     the Goal Agenda <GAM>\n"); */
    
    
    
    /*   printf("    109     reachability analysis results\n"); */
    /*   printf("    110     final domain representation\n"); */
    /*   printf("    111     connectivity graph\n"); */
    /*   printf("    112     False sets of goals <GAM>\n"); */
    /*   printf("    113     detected ordering constraints leq_h <GAM>\n"); */
    /*   printf("    114     the Goal Agenda <GAM>\n"); */
    /*   printf("    115     fixpoint result on each evaluated state <1Ph>\n"); */
    /*   printf("    116     1P extracted on each evaluated state <1Ph>\n"); */
    /*   printf("    117     H set collected for each evaluated state <1Ph>\n"); */
    
    printf("\n-d <num>    switch on debugging\n\n");
  }

}



Bool process_command_line( int argc, char *argv[] )

{

  char option;

  gcmd_line.display_info = 1;
  gcmd_line.debug = 0;

  gcmd_line.ehc = TRUE;
  gcmd_line.optimize = FALSE;

  /* default: greedy best first search.
   */
  gcmd_line.g_weight = 1;
  gcmd_line.h_weight = 5;
  
  memset(gcmd_line.ops_file_name, 0, MAX_LENGTH);
  memset(gcmd_line.fct_file_name, 0, MAX_LENGTH);
  memset(gcmd_line.path, 0, MAX_LENGTH);

  while ( --argc && ++argv ) {
    if ( *argv[0] != '-' || strlen(*argv) != 2 ) {
      return FALSE;
    }
    option = *++argv[0];
    switch ( option ) {
    case 'E':
      gcmd_line.ehc = FALSE;
      break;
    case 'O':
      gcmd_line.optimize = TRUE;
      gcmd_line.ehc = FALSE;
      break;      
    default:
      if ( --argc && ++argv ) {
	switch ( option ) {
	case 'p':
	  strncpy( gcmd_line.path, *argv, MAX_LENGTH );
	  break;
	case 'o':
	  strncpy( gcmd_line.ops_file_name, *argv, MAX_LENGTH );
	  break;
	case 'f':
	  strncpy( gcmd_line.fct_file_name, *argv, MAX_LENGTH );
	  break;
	case 'i':
	  sscanf( *argv, "%d", &gcmd_line.display_info );
	  break;
	case 'd':
	  sscanf( *argv, "%d", &gcmd_line.debug );
	  break;
	case 'g':
	  sscanf( *argv, "%d", &gcmd_line.g_weight );
	  break;
	case 'h':
	  sscanf( *argv, "%d", &gcmd_line.h_weight );
	  break;
	default:
	  printf( "\nff: unknown option: %c entered\n\n", option );
	  return FALSE;
	}
      } else {
	return FALSE;
      }
    }
  }

  if ( gcmd_line.ehc &&
       gcmd_line.optimize ) {
    printf("\n\nff: no enforced hill-climbing when optimizing expressions.\n\n");
    return FALSE;
  }

  return TRUE;

}



==> JAIR/Metric-FF/memory.c <==



/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/


/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */





/*********************************************************************
 * File: memory.c
 * Description: Creation and Deletion functions for all data structures.
 *
 * Author: Joerg Hoffmann
 *
 *********************************************************************/ 









#include "ff.h"
#include "memory.h"


#include "inst_pre.h"






/**********************
 * CREATION FUNCTIONS *
 **********************/











/* parsing
 */









char *new_Token( int len )

{

  char *tok = ( char * ) calloc( len, sizeof( char ) );
  CHECK_PTR(tok);

  return tok;

}



TokenList *new_TokenList( void )

{

  TokenList *result = ( TokenList * ) calloc( 1, sizeof( TokenList ) );
  CHECK_PTR(result);

  result->item = NULL; 
  result->next = NULL;

  return result;

}



FactList *new_FactList( void )

{

  FactList *result = ( FactList * ) calloc( 1, sizeof( FactList ) );
  CHECK_PTR(result);

  result->item = NULL; 
  result->next = NULL;

  return result;

}



TypedList *new_TypedList( void )

{

  TypedList *result = ( TypedList * ) calloc( 1, sizeof( TypedList ) );
  CHECK_PTR(result);

  result->name = NULL; 
  result->type = NULL;
  result->n = -1;

  return result;

}



TypedListList *new_TypedListList( void )

{

  TypedListList *result = ( TypedListList * ) calloc( 1, sizeof( TypedListList ) );
  CHECK_PTR(result);

  result->predicate = NULL; 
  result->args = NULL;

  return result;

}



ParseExpNode *new_ParseExpNode( ExpConnective c )

{

  ParseExpNode *result = ( ParseExpNode * ) calloc( 1, sizeof( ParseExpNode ) );
  CHECK_PTR(result);

  result->connective = c;
  result->atom = NULL;
  result->leftson = NULL;
  result->rightson = NULL;

  return result;

}



PlNode *new_PlNode( Connective c )

{

  PlNode *result = ( PlNode * ) calloc( 1, sizeof( PlNode ) );
  CHECK_PTR(result);

  result->connective = c;
  result->atom = NULL;

  result->comp = -1;
  result->neft = -1;
  result->lh = NULL;
  result->rh = NULL;

  result->sons = NULL;
  result->next = NULL;

  return result;

}



PlOperator *new_PlOperator( char *name )

{

  PlOperator *result = ( PlOperator * ) calloc( 1, sizeof( PlOperator ) );
  CHECK_PTR(result);

  if ( name ) {
    result->name = new_Token(strlen(name)+1);
    CHECK_PTR(result->name);
    strcpy(result->name, name);
  } else {
    result->name = NULL;
  }

  result->params = NULL;
  result->preconds = NULL;
  result->effects = NULL;
  result->number_of_real_params = 0;
  result->next = NULL;

  return result;

}



PlOperator *new_axiom_op_list( void )

{

  static int count;
  char *name;
  PlOperator *ret;

  /* WARNING: count should not exceed 999 
   */
  count++;
  if ( count == 10000 ) {
    printf("\ntoo many axioms! look into memory.c, line 157\n\n");
    exit( 1 );
  }
  name = new_Token(strlen(HIDDEN_STR)+strlen(AXIOM_STR)+4+1);
  sprintf(name, "%s%s%4d", HIDDEN_STR, AXIOM_STR, count);

  ret = new_PlOperator(name);
  free(name);

  return ret;

}














/* instantiation
 */











Fact *new_Fact( void )

{

  Fact *result = ( Fact * ) calloc( 1, sizeof( Fact ) );
  CHECK_PTR(result);

  return result;

}



Fluent *new_Fluent( void )

{

  Fluent *result = ( Fluent * ) calloc( 1, sizeof( Fluent ) );
  CHECK_PTR(result);

  return result;

}



FluentValue *new_FluentValue( void )

{

  FluentValue *result = ( FluentValue * ) calloc( 1, sizeof( FluentValue ) );
  CHECK_PTR(result);

  return result;

}



Facts *new_Facts( void )

{

  Facts *result = ( Facts * ) calloc( 1, sizeof( Facts ) );
  CHECK_PTR(result);

  result->fact = new_Fact();

  result->next = NULL;

  return result;

}



FluentValues *new_FluentValues( void )

{

  FluentValues *result = ( FluentValues * ) calloc( 1, sizeof( FluentValues ) );
  CHECK_PTR(result);

  result->next = NULL;

  return result;

}



ExpNode *new_ExpNode( ExpConnective c )

{

  ExpNode *result = ( ExpNode * ) calloc( 1, sizeof( ExpNode ) );
  CHECK_PTR(result);

  result->connective = c;
  result->fluent = NULL;
  result->fl = -2;
  result->c = 1;
  result->son = NULL;
  result->leftson = NULL;
  result->rightson = NULL;

  return result;

}



WffNode *new_WffNode( Connective c )

{

  WffNode *result = ( WffNode * ) calloc( 1, sizeof( WffNode ) );
  CHECK_PTR(result);

  result->connective = c;

  result->var = -1;
  result->var_type = -1;
  result->var_name = NULL;

  result->sons = NULL;
  result->next = NULL;
  result->prev = NULL;

  result->fact = NULL;
  result->NOT_p = -1;

  result->son = NULL;

  result->comp = -1;
  result->lh = NULL;
  result->rh = NULL;
  
  result->visited = FALSE;

  return result;

}



Literal *new_Literal( void ) 

{

  Literal *result = ( Literal * ) calloc( 1, sizeof( Literal ) );
  CHECK_PTR(result);

  result->next = NULL;
  result->prev = NULL;

  return result; 

}



NumericEffect *new_NumericEffect( void ) 

{

  NumericEffect *result = ( NumericEffect * ) calloc( 1, sizeof( NumericEffect ) );
  CHECK_PTR(result);

  result->rh = NULL;

  result->next = NULL;
  result->prev = NULL;

  return result; 

}



Effect *new_Effect( void )

{

  Effect *result = ( Effect * ) calloc( 1, sizeof( Effect ) );
  CHECK_PTR(result);

  result->num_vars = 0;

  result->conditions = NULL;

  result->effects = NULL;
  result->numeric_effects = NULL;

  result->next = NULL;
  result->prev = NULL;

  return result;

}



Operator *new_Operator( char *name, int norp )

{

  int i;

  Operator *result = ( Operator * ) calloc( 1, sizeof( Operator ) );
  CHECK_PTR(result);

  if ( name ) {
    result->name = new_Token( strlen( name ) + 1 );
    CHECK_PTR( result->name );
    strcpy( result->name, name );
  } else {
    result->name = NULL;
  }

  result->num_vars = 0;
  result->number_of_real_params = norp;

  for ( i = 0; i < MAX_VARS; i++ ) {
    result->removed[i] = FALSE;
  }

  result->preconds = NULL;

  result->effects = NULL;

  result->hard = TRUE;

  return result;

}



NormEffect *new_NormEffect1( Effect *e )

{

  int i;

  NormEffect *result = ( NormEffect * ) calloc( 1, sizeof( NormEffect ) );
  CHECK_PTR(result);

  result->num_vars = e->num_vars;
  for ( i = 0; i < e->num_vars; i++ ) {
    result->var_types[i] = e->var_types[i];
    result->inst_table[i] = -1;
  }

  result->conditions = NULL;
  result->num_conditions = 0;

  result->adds = NULL;
  result->num_adds = 0;
  result->dels = NULL;
  result->num_dels = 0;

  result->numeric_conditions_comp = NULL;
  result->numeric_conditions_lh = NULL;
  result->numeric_conditions_rh = NULL;
  result->num_numeric_conditions = 0;

  result->numeric_effects_neft = NULL;
  result->numeric_effects_fluent = NULL;
  result->numeric_effects_rh = NULL;
  result->num_numeric_effects = 0;

  result->next = NULL;
  result->prev = NULL;

  return result;

}



NormEffect *new_NormEffect2( NormEffect *e )

{

  int i, j;

  NormEffect *result = ( NormEffect * ) calloc( 1, sizeof( NormEffect ) );
  CHECK_PTR(result);

  result->num_vars = 0;

  result->conditions = ( Fact * ) calloc( e->num_conditions, sizeof( Fact ) );
  result->num_conditions = e->num_conditions;
  for ( i = 0; i < e->num_conditions; i++ ) {
    result->conditions[i].predicate = e->conditions[i].predicate;
    for ( j = 0; j < garity[e->conditions[i].predicate]; j++ ) {
      result->conditions[i].args[j] = e->conditions[i].args[j];
    }
  }
  result->adds = ( Fact * ) calloc( e->num_adds, sizeof( Fact ) );
  result->num_adds = e->num_adds;
  for ( i = 0; i < e->num_adds; i++ ) {
    result->adds[i].predicate = e->adds[i].predicate;
    for ( j = 0; j < garity[e->adds[i].predicate]; j++ ) {
      result->adds[i].args[j] = e->adds[i].args[j];
    }
  }
  result->dels = ( Fact * ) calloc( e->num_dels, sizeof( Fact ) );
  result->num_dels = e->num_dels;
  for ( i = 0; i < e->num_dels; i++ ) {
    result->dels[i].predicate = e->dels[i].predicate;
    for ( j = 0; j < garity[e->dels[i].predicate]; j++ ) {
      result->dels[i].args[j] = e->dels[i].args[j];
    }
  }

  result->numeric_conditions_comp = ( Comparator * ) 
    calloc( e->num_numeric_conditions, sizeof( Comparator ) );
  result->numeric_conditions_lh = ( ExpNode_pointer * ) 
    calloc( e->num_numeric_conditions, sizeof( ExpNode_pointer ) );
  result->numeric_conditions_rh = ( ExpNode_pointer * ) 
    calloc( e->num_numeric_conditions, sizeof( ExpNode_pointer ) );
  for ( i = 0; i < e->num_numeric_conditions; i++ ) {
    result->numeric_conditions_comp[i] = e->numeric_conditions_comp[i];
    result->numeric_conditions_lh[i] = copy_Exp( e->numeric_conditions_lh[i] );
    result->numeric_conditions_rh[i] = copy_Exp( e->numeric_conditions_rh[i] );
  }
  result->num_numeric_conditions = e->num_numeric_conditions;
  result->numeric_effects_neft = ( NumericEffectType * ) 
    calloc( e->num_numeric_effects, sizeof( NumericEffectType ) );
  result->numeric_effects_fluent = ( Fluent * ) 
    calloc( e->num_numeric_effects, sizeof( Fluent ) );
  result->numeric_effects_rh = ( ExpNode_pointer * ) 
    calloc( e->num_numeric_effects, sizeof( ExpNode_pointer ) );
  for ( i = 0; i < e->num_numeric_effects; i++ ) {
    result->numeric_effects_neft[i] = e->numeric_effects_neft[i];
    result->numeric_effects_fluent[i].function = e->numeric_effects_fluent[i].function;
    for ( j = 0; j < gf_arity[e->numeric_effects_fluent[i].function]; j++ ) {
      result->numeric_effects_fluent[i].args[j] = e->numeric_effects_fluent[i].args[j];
    }
    result->numeric_effects_rh[i] = copy_Exp( e->numeric_effects_rh[i] );
  }
  result->num_numeric_effects = e->num_numeric_effects;

  result->next = NULL;
  result->prev = NULL;

  return result;

}



NormOperator *new_NormOperator( Operator *op )

{

  int i;

  NormOperator *result = ( NormOperator * ) calloc( 1, sizeof( NormOperator ) );
  CHECK_PTR(result);

  result->operator = op;

  result->num_vars = op->num_vars;
  for ( i = 0; i < op->num_vars; i++ ) {
    result->var_types[i] = op->var_types[i];
    result->inst_table[i] = -1;
  }
  result->num_removed_vars = 0;

  result->preconds = NULL;
  result->num_preconds = 0;

  result->numeric_preconds_comp = NULL;
  result->numeric_preconds_lh = NULL;
  result->numeric_preconds_rh = NULL;
  result->num_numeric_preconds = 0;

  result->effects = NULL;

  return result;

}




EasyTemplate *new_EasyTemplate( NormOperator *op )

{

  EasyTemplate *result = ( EasyTemplate * ) calloc( 1, sizeof( EasyTemplate ) );
  CHECK_PTR(result);

  result->op = op;

  result->prev = NULL;
  result->next = NULL;

  return result;

}



MixedOperator *new_MixedOperator( Operator *op )

{

  MixedOperator *result = ( MixedOperator * ) calloc( 1, sizeof( MixedOperator ) );
  CHECK_PTR(result);

  result->operator = op;

  result->preconds = NULL;
  result->num_preconds = 0;

  result->effects = NULL;

  return result;

}



PseudoActionEffect *new_PseudoActionEffect( void )

{

  PseudoActionEffect *result = 
    ( PseudoActionEffect * ) calloc( 1, sizeof( PseudoActionEffect ) );
  CHECK_PTR(result);

  result->conditions = NULL;
  result->num_conditions = 0;

  result->adds = NULL;
  result->num_adds = 0;
  result->dels = NULL;
  result->num_dels = 0;

  result->numeric_conditions_comp = NULL;
  result->numeric_conditions_lh = NULL;
  result->numeric_conditions_rh = NULL;
  result->num_numeric_conditions = 0;

  result->numeric_effects_neft = NULL;
  result->numeric_effects_fluent = NULL;
  result->numeric_effects_rh = NULL;
  result->num_numeric_effects = 0;

  result->next = NULL;

  return result;

}



PseudoAction *new_PseudoAction( MixedOperator *op )

{

  int i;

  PseudoAction *result = ( PseudoAction * ) calloc( 1, sizeof( PseudoAction ) );
  CHECK_PTR(result);

  result->operator = op->operator;
  for ( i = 0; i < op->operator->num_vars; i++ ) {
    result->inst_table[i] = op->inst_table[i];
  }

  result->preconds = op->preconds;
  result->num_preconds = op->num_preconds;

  result->numeric_preconds_comp = op->numeric_preconds_comp;
  result->numeric_preconds_lh = op->numeric_preconds_lh;
  result->numeric_preconds_rh = op->numeric_preconds_rh;
  result->num_numeric_preconds = op->num_numeric_preconds;

  result->effects = NULL;
  result->num_effects = 0;

  return result;

}



LnfExpNode *new_LnfExpNode( void )

{

  LnfExpNode *result = ( LnfExpNode * ) calloc( 1, sizeof( LnfExpNode ) );
  CHECK_PTR(result);

  result->num_pF = 0;
  result->num_nF = 0;

  result->c = 0;

  return result;

}



Action *new_Action( void )

{

  Action *result = ( Action * ) calloc( 1, sizeof( Action ) );
  CHECK_PTR(result);

  result->norm_operator = NULL;
  result->pseudo_action = NULL;

  result->next = NULL;

  return result;

}



void make_state( State *pointer, int ft, int fl ) 

{

  int i;

  pointer->F = ( int * ) calloc( ft, sizeof( int ) ); 
  pointer->f_D = ( Bool * ) calloc( fl, sizeof( Bool ) ); 
  pointer->f_V = ( float * ) calloc( fl, sizeof( float ) );

  for ( i = 0; i < fl; i++ ) {
    pointer->f_D[i] = FALSE;
  }

}



EhcNode *new_EhcNode( void )

{

  EhcNode *result = ( EhcNode * ) calloc( 1, sizeof( EhcNode ) );
  CHECK_PTR(result);

  make_state( &(result->S), gnum_ft_conn, gnum_fl_conn );

  result->father = NULL;
  result->next = NULL;

  return result;

}



EhcHashEntry *new_EhcHashEntry( void )

{

  EhcHashEntry *result = ( EhcHashEntry * ) calloc( 1, sizeof( EhcHashEntry ) );
  CHECK_PTR(result);

  result->ehc_node = NULL;

  result->next = NULL;

  return result;

}



PlanHashEntry *new_PlanHashEntry( void )

{

  PlanHashEntry *result = ( PlanHashEntry * ) calloc( 1, sizeof( PlanHashEntry ) );
  CHECK_PTR(result);

  result->next_step = NULL;

  result->next = NULL;

  return result;

}



BfsNode *new_BfsNode( void )

{

  BfsNode *result = ( BfsNode * ) calloc( 1, sizeof( BfsNode ) );
  CHECK_PTR(result);

  result->father = NULL;

  result->next = NULL;
  result->prev = NULL;

  return result;

}



BfsHashEntry *new_BfsHashEntry( void )

{

  BfsHashEntry *result = ( BfsHashEntry * ) calloc( 1, sizeof( BfsHashEntry ) );
  CHECK_PTR(result);

  result->bfs_node = NULL;

  result->next = NULL;

  return result;

}











/**********************
 * DELETION FUNCTIONS *
 **********************/












void free_TokenList( TokenList *source )

{

  if ( source ) {
    free_TokenList( source->next );
    if ( source->item ) {
      free( source->item );
    }
    free( source );
  }

}



void free_FactList( FactList *source )

{

  if ( source ) {
    free_FactList( source->next );
    free_TokenList( source->item );
    free( source );
  }

}



void free_ParseExpNode( ParseExpNode *n )

{

  if ( n ) {
    free_TokenList( n->atom );
    free_ParseExpNode( n->leftson );
    free_ParseExpNode( n->rightson );
    free( n );
  }

}



void free_PlNode( PlNode *node )

{
  
  if ( node ) {
    free_ParseExpNode( node->lh );
    free_ParseExpNode( node->rh );
    free_PlNode( node->sons );
    free_PlNode( node->next );
    free_TokenList( node->atom );
    free( node );
  }

}



void free_PlOperator( PlOperator *o )

{

  if ( o ) {
    free_PlOperator( o->next );

    if ( o->name ) {
      free( o->name );
    }
    
    free_FactList( o->params );
    free_PlNode( o->preconds );
    free_PlNode( o->effects );

    free( o );
  }

}



void free_Operator( Operator *o )

{

  if ( o ) {
    /* need not free more: the only point where that happens
     * is only directly after first allocation
     */

    if ( o->name ) {
      free( o->name );
    }

    free( o );
  } 

}



void free_ExpNode( ExpNode *n )

{

  if ( n ) {
    if ( n->fluent ) free( n->fluent );
    free_ExpNode( n->son );
    free_ExpNode( n->leftson );
    free_ExpNode( n->rightson );
    free( n );
  }

}



void free_WffNode( WffNode *w )

{

  if ( w ) {
    free_WffNode( w->son );
    free_WffNode( w->sons );
    free_WffNode( w->next );
    if ( w->var_name ) {
      free( w->var_name );
    }
    if ( w->fact ) free( w->fact );
    free_ExpNode( w->lh );
    free_ExpNode( w->rh );
    free( w );
  }

}



void free_NormEffect( NormEffect *e )

{

  int i;

  if ( e ) {
    free_NormEffect( e->next );

    if ( e->conditions ) {
      free( e->conditions );
    }
    if ( e->adds ) {
      free( e->adds );
    }
    if ( e->dels ) {
      free( e->dels );
    }

    if ( e->numeric_conditions_comp ) {
      free( e->numeric_conditions_comp );
    }
    for ( i = 0; i < e->num_numeric_conditions; i++ ) {
      free_ExpNode( e->numeric_conditions_lh[i] );
      free_ExpNode( e->numeric_conditions_rh[i] );
    }
    if ( e->numeric_conditions_lh ) {
      free( e->numeric_conditions_lh );
    }
    if ( e->numeric_conditions_rh ) {
      free( e->numeric_conditions_rh );
    }

    if ( e->numeric_effects_neft ) {
      free( e->numeric_effects_neft );
    }
    if ( e->numeric_effects_fluent ) {
      free( e->numeric_effects_fluent );
    }
    for ( i = 0; i < e->num_numeric_effects; i++ ) {
      free_ExpNode( e->numeric_effects_rh[i] );
    }
    if ( e->numeric_effects_rh ) {
      free( e->numeric_effects_rh );
    }

    free( e );
  }

}



void free_partial_Effect( Effect *e )

{

  if ( e ) {
    free_partial_Effect( e->next );

    free_WffNode( e->conditions );

    free( e );
  }

}



void free_NormOperator( NormOperator *o )

{

  int i;

  if ( o ) {

    if ( o->preconds ) {
      free( o->preconds );
    }
    if ( o->numeric_preconds_comp ) {
      free( o->numeric_preconds_comp );
    }
    for ( i = 0; i < o->num_numeric_preconds; i++ ) {
      free_ExpNode( o->numeric_preconds_lh[i] );
      free_ExpNode( o->numeric_preconds_rh[i] );
    }
    if ( o->numeric_preconds_lh ) {
      free( o->numeric_preconds_lh );
    }
    if ( o->numeric_preconds_rh ) {
      free( o->numeric_preconds_rh );
    }
    free_NormEffect( o->effects );

    free( o );
  }

}



void free_single_NormEffect( NormEffect *e )

{

  int i;

  if ( e ) {
    if ( e->conditions ) {
      free( e->conditions );
    }
    if ( e->adds ) {
      free( e->adds );
    }
    if ( e->dels ) {
      free( e->dels );
    }

    if ( e->numeric_conditions_comp ) {
      free( e->numeric_conditions_comp );
    }
    for ( i = 0; i < e->num_numeric_conditions; i++ ) {
      free_ExpNode( e->numeric_conditions_lh[i] );
      free_ExpNode( e->numeric_conditions_rh[i] );
    }
    if ( e->numeric_conditions_lh ) {
      free( e->numeric_conditions_lh );
    }
    if ( e->numeric_conditions_rh ) {
      free( e->numeric_conditions_rh );
    }

    if ( e->numeric_effects_neft ) {
      free( e->numeric_effects_neft );
    }
    if ( e->numeric_effects_fluent ) {
      free( e->numeric_effects_fluent );
    }
    for ( i = 0; i < e->num_numeric_effects; i++ ) {
      free_ExpNode( e->numeric_effects_rh[i] );
    }
    if ( e->numeric_effects_rh ) {
      free( e->numeric_effects_rh );
    }

    free( e );
  }

}



void free_single_EasyTemplate( EasyTemplate *t )

{

  if ( t ) {
    free( t );
  }

}



void free_TypedList( TypedList *t )

{

  if ( t ) {
    if ( t->name ) {
      free( t->name );
      t->name = NULL;
    }
    if ( t->type ) {
      free_TokenList( t->type );
      t->type = NULL;
    }
    free_TypedList( t->next );

    free( t );
  }

}



void free_TypedListList( TypedListList *t )

{

  if ( t ) {
    if ( t->predicate ) {
      free( t->predicate );
      t->predicate = NULL;
    }
    if ( t->args ) {
      free_TypedList( t->args );
      t->args = NULL;
    }
    free_TypedListList( t->next );

    free( t );
  }

}


==> JAIR/Metric-FF/memory.h <==


/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/


/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */





/*********************************************************************
 * File: memory.h
 * Description: Creation / Deletion functions for all data structures.
 *
 * Author: Joerg Hoffmann / Frank Rittinger
 *
 *********************************************************************/ 






#ifndef _MEMORY_H
#define _MEMORY_H





char *new_Token( int len );
TokenList *new_TokenList( void );
FactList *new_FactList( void );
TypedList *new_TypedList( void );
TypedListList *new_TypedListList( void );
ParseExpNode *new_ParseExpNode( ExpConnective c );
PlNode *new_PlNode( Connective c );
PlOperator *new_PlOperator( char *name );
PlOperator *new_axiom_op_list( void );



Fact *new_Fact( void );
Fluent *new_Fluent( void );
FluentValue *new_FluentValue( void );
Facts *new_Facts( void );
FluentValues *new_FluentValues( void );
ExpNode *new_ExpNode( ExpConnective c );
WffNode *new_WffNode( Connective c );
Literal *new_Literal( void );
NumericEffect *new_NumericEffect( void );
Effect *new_Effect( void );
Operator *new_Operator( char *name, int norp );
NormEffect *new_NormEffect1( Effect *e );
NormEffect *new_NormEffect2( NormEffect *e );
NormOperator *new_NormOperator( Operator *op );
EasyTemplate *new_EasyTemplate( NormOperator *op );
MixedOperator *new_MixedOperator( Operator *op );
PseudoActionEffect *new_PseudoActionEffect( void );
PseudoAction *new_PseudoAction( MixedOperator *op );
LnfExpNode *new_LnfExpNode( void );
Action *new_Action( void );
void make_state( State *pointer, int ft, int fl );
EhcNode *new_EhcNode( void );
EhcHashEntry *new_EhcHashEntry( void );
PlanHashEntry *new_PlanHashEntry( void );
BfsNode *new_BfsNode( void );
BfsHashEntry *new_BfsHashEntry( void );







void free_TokenList( TokenList *source );
void free_FactList( FactList *source );
void free_ParseExpNode( ParseExpNode *n );
void free_PlNode( PlNode *node );
void free_PlOperator( PlOperator *o );
void free_Operator( Operator *o );
void free_ExpNode( ExpNode *n );
void free_WffNode( WffNode *w );
void free_NormEffect( NormEffect *e );
void free_partial_Effect( Effect *e );
void free_NormOperator( NormOperator *o );
void free_single_NormEffect( NormEffect *e );
void free_single_EasyTemplate( EasyTemplate *t );
void free_TypedList( TypedList *t );
void free_TypedListList( TypedListList *t );
void free_ActionEffect( ActionEffect *e );





#endif /* _MEMORY_H */


==> JAIR/Metric-FF/output.c <==


/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/



/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */







/*********************************************************************
 * File: output.c
 * Description: printing info out
 *
 * Author: Joerg Hoffmann
 *
 *********************************************************************/ 





#include "ff.h"

#include "output.h"







/* parsing
 */







void print_FactList( FactList *list, char *sepf, char *sept )

{

  FactList *i_list;
  TokenList *i_tl;
    
  if ( list ) {
    i_tl = list->item;
    if (NULL == i_tl || NULL == i_tl->item) {
      printf("empty");
    } else {
      printf("%s", i_tl->item);
      i_tl = i_tl->next;
    }
    
    while (NULL != i_tl) {
      if (NULL != i_tl->item) {
	printf("%s%s", sept, i_tl->item);
      }
      i_tl = i_tl->next;
    }
    
    for ( i_list = list->next; i_list; i_list = i_list->next ) {
      printf("%s", sepf);
      i_tl = i_list->item;
      if (NULL == i_tl || NULL == i_tl->item) {
	printf("empty");
      } else {
	printf("%s", i_tl->item);
	i_tl = i_tl->next;
      }
      
      while (NULL != i_tl) {
	if (NULL != i_tl->item) {
	  printf("%s%s", sept, i_tl->item);
	}
	i_tl = i_tl->next;
      }
    }
  }

}



void print_hidden_TokenList( TokenList *list, char *sep )

{

  TokenList *i_tl;

  i_tl = list;
  if (NULL!=i_tl) {
    printf("%s", i_tl->item);
    i_tl = i_tl->next;
  } else {
    printf("empty");
  }
  
  while (NULL != i_tl) {
    printf("%s%s", sep, i_tl->item);
    i_tl = i_tl->next;
  }
  
}



void print_indent( int indent )

{

  int i;
  for (i=0;i<indent;i++) {
    printf(" ");
  }

}



void print_ParseExpNode( ParseExpNode *n )

{

  if ( !n ) return;

  switch ( n->connective) {
  case AD:
    printf("(+ ");
    print_ParseExpNode( n->leftson );
    print_ParseExpNode( n->rightson );
    printf(")");
    break;
  case SU:
    printf("(- ");
    print_ParseExpNode( n->leftson );
    print_ParseExpNode( n->rightson );
    printf(")");
    break;
  case MU:
    printf("(* ");
    print_ParseExpNode( n->leftson );
    print_ParseExpNode( n->rightson );
    printf(")");
    break;
  case DI:
    printf("(/ ");
    print_ParseExpNode( n->leftson );
    print_ParseExpNode( n->rightson );
    printf(")");
    break;
  case MINUS:
    printf("(- ");
    print_ParseExpNode( n->leftson );
    printf(")");
    break;
  case NUMBER:
    printf("%s", n->atom->item);
    break;
  case FHEAD:
    printf("(");
    print_hidden_TokenList(n->atom, " ");
    printf(")");
    break;
  default:
    printf("\n\nprint Parseexpnode: wrong specifier %d",
	   n->connective);
  }

}



void print_PlNode( PlNode *plnode, int indent )

{

  PlNode *i_son;

  if ( !plnode ) {
    printf("none\n");
    return;
  }
  
  switch (plnode->connective) {
  case ALL: 
    printf("ALL %s : %s\n", plnode->atom->item,
	    plnode->atom->next->item);
    print_indent(indent);
    printf("(   ");
    print_PlNode(plnode->sons,indent+4);
    print_indent(indent);
    printf(")\n");
    break;
  case EX:
    printf("EX  %s : %s\n", plnode->atom->item,
	    plnode->atom->next->item);
    print_indent(indent);
    printf("(   ");
    print_PlNode(plnode->sons,indent+4);
    print_indent(indent);
    printf(")\n");
    break;
  case AND: 
    printf("A(  ");
    print_PlNode(plnode->sons, indent+4);
    if ( plnode->sons ) {
      for ( i_son = plnode->sons->next; i_son!=NULL; i_son = i_son->next ) {
	print_indent(indent);
	printf("AND ");
	print_PlNode(i_son,indent+4);
      }
    }
    print_indent(indent);      
    printf(")\n");
    break;
  case OR:  
    printf("O(  ");
    print_PlNode(plnode->sons, indent+4);
    for ( i_son = plnode->sons->next; i_son!=NULL; i_son = i_son->next ) {
      print_indent(indent);
      printf("OR ");
      print_PlNode(i_son,indent+4);
    }
    print_indent(indent);      
    printf(")\n");
    break;
  case WHEN:
    printf("IF   ");
    print_PlNode(plnode->sons,indent+5);
    print_indent(indent);
    printf("THEN ");
    print_PlNode(plnode->sons->next,indent+5);
    print_indent(indent);
    printf("ENDIF\n");
    break;
  case NOT:
    if (ATOM==plnode->sons->connective) {
      printf("NOT ");
      print_PlNode(plnode->sons,indent+4);
    } else {
      printf("NOT(");
      print_PlNode(plnode->sons,indent+4);
      print_indent(indent+3);
      printf(")\n");
    }
    break;
  case ATOM:
    printf("(");
    print_hidden_TokenList(plnode->atom, " ");
    printf(")\n");
    break;
  case TRU:
     printf("(TRUE)\n");
     break;
  case FAL:
     printf("(FALSE)\n");
     break;   
  case COMP:
    switch (plnode->comp) {
    case LE:
      printf("(< ");
      break;
    case LEQ:
      printf("(<= ");
      break;
    case EQ:
      printf("(= ");
      break;
    case GEQ:
      printf("(>= ");
      break;
    case GE:
      printf("(> ");
      break;
    default:
      printf("\n\nillegal comp in parse tree!\n\n");
      exit( 1 );
    }
    print_ParseExpNode( plnode->lh );
    print_ParseExpNode( plnode->rh );
    printf(")\n");
    break;
  case NEF:
    switch (plnode->neft) {
    case ASSIGN:
      printf("(assign ");
      break;
    case SCALE_UP:
      printf("(scale-up ");
      break;
    case SCALE_DOWN:
      printf("(scale-down ");
      break;
    case INCREASE:
      printf("(increase ");
      break;
    case DECREASE:
      printf("(decrease ");
      break;
    }
    print_ParseExpNode( plnode->lh );
    print_ParseExpNode( plnode->rh );
    printf(")\n");
    break;
  default:
    printf("\n***** ERROR ****");
    printf("\nprint_plnode: %d > Wrong Node specifier\n", plnode->connective);
    exit(1);
  }     

} 



void print_plops( PlOperator *plop )

{

  PlOperator *i_plop;
  int count = 0;

  if ( !plop ) {
    printf("none\n");
  }

  for ( i_plop = plop; i_plop!=NULL; i_plop = i_plop->next ) {
    printf("\nOPERATOR ");
    printf("%s", i_plop->name);
    printf("\nparameters: (%d real)\n", i_plop->number_of_real_params);
    print_FactList ( i_plop->params, "\n", " : ");
    printf("\n\npreconditions:\n");
    print_PlNode(i_plop->preconds, 0);
    printf("effects:\n");
    print_PlNode(i_plop->effects, 0);
    printf("\n-----\n");
    count++;
  }
  printf("\nAnzahl der Operatoren: %d\n", count);

}



void print_ExpNode( ExpNode *n )

{

  if ( !n ) return;

  switch ( n->connective) {
  case AD:
    printf("(+ ");
    print_ExpNode( n->leftson );
    print_ExpNode( n->rightson );
    printf(")");
    break;
  case SU:
    printf("(- ");
    print_ExpNode( n->leftson );
    print_ExpNode( n->rightson );
    printf(")");
    break;
  case MU:
    printf("(* ");
    print_ExpNode( n->leftson );
    print_ExpNode( n->rightson );
    printf(")");
    break;
  case DI:
    printf("(/ ");
    print_ExpNode( n->leftson );
    print_ExpNode( n->rightson );
    printf(")");
    break;
  case MINUS:
    printf("(- ");
    print_ExpNode( n->son );
    printf(")");
    break;
  case NUMBER:
    printf("%.2f", n->value);
    break;
  case FHEAD:
    if ( n->fluent ) {
      print_Fluent( n->fluent );
    } else {
      if ( n->fl >= 0 ) {
	printf(" %.2f*", n->c);
	print_fl_name( n->fl );
      } else {
	printf("[UNDEF]");
      }
    }
    break;
  default:
    printf("\n\nprint Expnode: wrong specifier %d",
	   n->connective);
  }

}



void print_Wff( WffNode *n, int indent )

{

  WffNode *i;

  if ( !n ) {
    printf("none\n");
    return;
  }
  
  switch (n->connective) {
  case ALL: 
    printf("ALL x%d (%s): %s\n", n->var, n->var_name,
	    gtype_names[n->var_type]);
    print_indent(indent);
    printf("(   ");
    print_Wff(n->son,indent+4);
    print_indent(indent);
    printf(")\n");
    break;
  case EX:
    printf("EX  x%d (%s) : %s\n",  n->var, n->var_name,
	    gtype_names[n->var_type]);
    print_indent(indent);
    printf("(   ");
    print_Wff(n->son,indent+4);
    print_indent(indent);
    printf(")\n");
    break;
  case AND: 
    printf("A(  ");
    print_Wff(n->sons, indent+4);
    if ( n->sons ) {
      for ( i = n->sons->next; i!=NULL; i = i->next ) {
	if ( !i->prev ) {
	  printf("\nprev in AND not correctly set!\n\n");
	  exit( 1 );
	}
	print_indent(indent);
	printf("AND ");
	print_Wff(i,indent+4);
      }
    }
    print_indent(indent);      
    printf(")\n");
    break;
  case OR:  
    printf("O(  ");
    print_Wff(n->sons, indent+4);
    for ( i = n->sons->next; i!=NULL; i = i->next ) {
      print_indent(indent);
      printf("OR ");
      print_Wff(i,indent+4);
    }
    print_indent(indent);      
    printf(")\n");
    break;
  case NOT:
    if (ATOM==n->son->connective) {
      printf("NOT ");
      print_Wff(n->son,indent+4);
    } else {
      printf("NOT(");
      print_Wff(n->son,indent+4);
      print_indent(indent+3);
      printf(")\n");
    }
    break;
  case ATOM:
    print_Fact(n->fact);
    if ( n->NOT_p != -1 ) printf(" - translation NOT");
    printf("\n");
    break;
  case TRU:
     printf("(TRUE)\n");
     break;
  case FAL:
     printf("(FALSE)\n");
     break;   
  case COMP:
    switch (n->comp) {
    case LE:
      printf("(< ");
      break;
    case LEQ:
      printf("(<= ");
      break;
    case EQ:
      printf("(= ");
      break;
    case GEQ:
      printf("(>= ");
      break;
    case GE:
      printf("(> ");
      break;
    default:
      printf("\nwrong comparator of Expnodes in WFF %d\n\n", n->comp);
      exit( 1 );
    }
    print_ExpNode( n->lh );
    print_ExpNode( n->rh );
    printf(")\n");
    break;
  default:
    printf("\n***** ERROR ****");
    printf("\nprint_Wff: %d > Wrong Node specifier\n", n->connective);
    exit(1);
  }     

} 



void print_Operator( Operator *o )

{

  Effect *e;
  Literal *l;
  NumericEffect *ne;
  int i, m = 0;

  printf("\n\n----------------Operator %s, translated form, step 1--------------\n", o->name);

  for ( i = 0; i < o->num_vars; i++ ) {
    printf("\nx%d (%s) of type %s, removed ? %s",
	   i, o->var_names[i], gtype_names[o->var_types[i]],
	   o->removed[i] ? "YES" : "NO");
  }
  printf("\ntotal params %d, real params %d\n", 
	 o->num_vars, o->number_of_real_params);

  printf("\nPreconds:\n");
  print_Wff( o->preconds, 0 );

  printf("\n\nEffects:");
  for ( e = o->effects; e; e = e->next ) {
    printf("\n\neffect %d, parameters %d", m++, e->num_vars);

    for ( i = 0; i < e->num_vars; i++ ) {
      printf("\nx%d (%s) of type %s",
	     o->num_vars + i, e->var_names[i], gtype_names[e->var_types[i]]);
    }
    printf("\nConditions\n");
    print_Wff( e->conditions, 0 );
    printf("\nEffect Literals");
    for ( l = e->effects; l; l = l->next ) {
      if ( l->negated ) {
	printf("\nNOT ");
      } else {
	printf("\n");
      }
      print_Fact( &(l->fact) );
    }
    printf("\nNumeric Effects");
    for ( ne = e->numeric_effects; ne; ne = ne->next ) {
      switch ( ne->neft ) {
      case ASSIGN:
	printf("\nassign ");
	break;
      case SCALE_UP:
	printf("\nscale-up ");
	break;
      case SCALE_DOWN:
	printf("\nscale-down ");
	break;
      case INCREASE:
	printf("\nincrease ");
	break;
      case DECREASE:
	printf("\ndecrease ");
	break;
      default:
	printf("\n\nprint effect: illegal neft %d\n\n", ne->neft);
	exit( 1 );
      }
      print_Fluent( &(ne->fluent) );
      print_ExpNode( ne->rh );
    }
  }

}



void print_NormOperator( NormOperator *o )

{

  NormEffect *e;
  int i, m;

  printf("\n\n----------------Operator %s, normalized form--------------\n", 
	 o->operator->name);

  for ( i = 0; i < o->num_vars; i++ ) {
    printf("\nx%d of type ", i);
    print_type( o->var_types[i] );
  }
  printf("\n\n%d vars removed from original operator:",
	 o->num_removed_vars);
  for ( i = 0; i < o->num_removed_vars; i++ ) {
    m = o->removed_vars[i];
    printf("\nx%d (%s) of type %s, type constraint ", m, o->operator->var_names[m], 
	   gtype_names[o->operator->var_types[m]]);
    print_type( o->type_removed_vars[i] );
  }

  printf("\nPreconds:\n");
  for ( i = 0; i < o->num_preconds; i++ ) {
    print_Fact( &(o->preconds[i]) );
    printf("\n");
  }
  for ( i = 0; i < o->num_numeric_preconds; i++ ) {
    switch ( o->numeric_preconds_comp[i] ) {
    case LE:
      printf("(< ");
      break;
    case LEQ:
      printf("(<= ");
      break;
    case EQ:
      printf("(= ");
      break;
    case GEQ:
      printf("(>= ");
      break;
    case GE:
      printf("(> ");
      break;
    default:
      printf("\nwrong comparator of Expnodes in normpre %d\n\n", 
	     o->numeric_preconds_comp[i]);
      exit( 1 );
    }
    print_ExpNode( o->numeric_preconds_lh[i] );
    print_ExpNode( o->numeric_preconds_rh[i] );
    printf(")\n");
  }

  m = 0;
  printf("\n\nEffects:");
  for ( e = o->effects; e; e = e->next ) {
    printf("\n\neffect %d, parameters %d", m++, e->num_vars);

    for ( i = 0; i < e->num_vars; i++ ) {
      printf("\nx%d of type ", o->num_vars + i);
      print_type( e->var_types[i] );
    }
    printf("\nConditions\n");
    for ( i = 0; i < e->num_conditions; i++ ) {
      print_Fact( &(e->conditions[i]) );
      printf("\n");
    }
    for ( i = 0; i < e->num_numeric_conditions; i++ ) {
      switch ( e->numeric_conditions_comp[i] ) {
      case LE:
	printf("(< ");
	break;
      case LEQ:
	printf("(<= ");
	break;
      case EQ:
	printf("(= ");
	break;
      case GEQ:
	printf("(>= ");
	break;
      case GE:
	printf("(> ");
	break;
      default:
	printf("\nwrong comparator of Expnodes in normeff %d\n\n", 
	       e->numeric_conditions_comp[i]);
	exit( 1 );
      }
      print_ExpNode( e->numeric_conditions_lh[i] );
      print_ExpNode( e->numeric_conditions_rh[i] );
      printf(")\n");
    }

    printf("\nAdds\n");
    for ( i = 0; i < e->num_adds; i++ ) {
      print_Fact( &(e->adds[i]) );
      printf("\n");
    }
    printf("\nDels\n");
    for ( i = 0; i < e->num_dels; i++ ) {
      print_Fact( &(e->dels[i]) );
      printf("\n");
    }
    for ( i = 0; i < e->num_numeric_effects; i++ ) {
      switch ( e->numeric_effects_neft[i] ) {
      case ASSIGN:
	printf("\nassign ");
	break;
      case SCALE_UP:
	printf("\nscale-up ");
	break;
      case SCALE_DOWN:
	printf("\nscale-down ");
	break;
      case INCREASE:
	printf("\nincrease ");
	break;
      case DECREASE:
	printf("\ndecrease ");
	break;
      default:
	printf("\n\nprint normop: illegal neft %d\n\n", 
	       e->numeric_effects_neft[i]);
	exit( 1 );
      }
      print_Fluent( &(e->numeric_effects_fluent[i]) );
      print_ExpNode( e->numeric_effects_rh[i] );
    }
  }

}



void print_MixedOperator( MixedOperator *o )

{

  int i, m;
  Effect *e;
  NumericEffect *ne;
  Literal *l;

  printf("\n\n----------------Operator %s, mixed form--------------\n", 
	 o->operator->name);
 
  for ( i = 0; i < o->operator->num_vars; i++ ) {
    printf("\nx%d = %s of type ", i, gconstants[o->inst_table[i]]);
    print_type( o->operator->var_types[i] );
  }

  printf("\nPreconds:\n");
  for ( i = 0; i < o->num_preconds; i++ ) {
    print_Fact( &(o->preconds[i]) );
    printf("\n");
  }
  for ( i = 0; i < o->num_numeric_preconds; i++ ) {
    switch ( o->numeric_preconds_comp[i] ) {
    case LE:
      printf("(< ");
      break;
    case LEQ:
      printf("(<= ");
      break;
    case EQ:
      printf("(= ");
      break;
    case GEQ:
      printf("(>= ");
      break;
    case GE:
      printf("(> ");
      break;
    default:
      printf("\nwrong comparator of Expnodes in mixedpre %d\n\n", 
	     o->numeric_preconds_comp[i]);
      exit( 1 );
    }
    print_ExpNode( o->numeric_preconds_lh[i] );
    print_ExpNode( o->numeric_preconds_rh[i] );
    printf(")\n");
  }

  m = 0;
  printf("\n\nEffects:");
  for ( e = o->effects; e; e = e->next ) {
    printf("\n\neffect %d, parameters %d", m++, e->num_vars);

    for ( i = 0; i < e->num_vars; i++ ) {
      printf("\nx%d of type %s",
	     o->operator->num_vars + i, gtype_names[e->var_types[i]]);
    }
    printf("\nConditions\n");
    print_Wff( e->conditions, 0 );
    printf("\nEffect Literals");
    for ( l = e->effects; l; l = l->next ) {
      if ( l->negated ) {
	printf("\nNOT ");
      } else {
	printf("\n");
      }
      print_Fact( &(l->fact) );
    }
    printf("\nNumeric Effects");
    for ( ne = e->numeric_effects; ne; ne = ne->next ) {
      switch ( ne->neft ) {
      case ASSIGN:
	printf("\nassign ");
	break;
      case SCALE_UP:
	printf("\nscale-up ");
	break;
      case SCALE_DOWN:
	printf("\nscale-down ");
	break;
      case INCREASE:
	printf("\nincrease ");
	break;
      case DECREASE:
	printf("\ndecrease ");
	break;
      default:
	printf("\n\nprint effect: illegal neft %d\n\n", ne->neft);
	exit( 1 );
      }
      print_Fluent( &(ne->fluent) );
      print_ExpNode( ne->rh );
    }
  }

}



void print_PseudoAction( PseudoAction *o )

{

  PseudoActionEffect *e;
  int i, m;

  printf("\n\n----------------Pseudo Action %s--------------\n", 
	 o->operator->name);

  for ( i = 0; i < o->operator->num_vars; i++ ) {
    printf("\nx%d = %s of type ", i, gconstants[o->inst_table[i]]);
    print_type( o->operator->var_types[i] );
  }

  printf("\nPreconds:\n");
  for ( i = 0; i < o->num_preconds; i++ ) {
    print_Fact( &(o->preconds[i]) );
    printf("\n");
  }
  for ( i = 0; i < o->num_numeric_preconds; i++ ) {
    switch ( o->numeric_preconds_comp[i] ) {
    case LE:
      printf("(< ");
      break;
    case LEQ:
      printf("(<= ");
      break;
    case EQ:
      printf("(= ");
      break;
    case GEQ:
      printf("(>= ");
      break;
    case GE:
      printf("(> ");
      break;
    default:
      printf("\nwrong comparator of Expnodes in mixedpre %d\n\n", 
	     o->numeric_preconds_comp[i]);
      exit( 1 );
    }
    print_ExpNode( o->numeric_preconds_lh[i] );
    print_ExpNode( o->numeric_preconds_rh[i] );
    printf(")\n");
  }

  m = 0;
  printf("\n\nEffects:");
  for ( e = o->effects; e; e = e->next ) {
    printf("\n\neffect %d", m++);
    printf("\n\nConditions\n");
    for ( i = 0; i < e->num_conditions; i++ ) {
      print_Fact( &(e->conditions[i]) );
      printf("\n");
    }
    for ( i = 0; i < e->num_numeric_conditions; i++ ) {
      switch ( e->numeric_conditions_comp[i] ) {
      case LE:
	printf("(< ");
	break;
      case LEQ:
	printf("(<= ");
	break;
      case EQ:
	printf("(= ");
	break;
      case GEQ:
	printf("(>= ");
	break;
      case GE:
	printf("(> ");
	break;
      default:
	printf("\nwrong comparator of Expnodes in normeff %d\n\n", 
	       e->numeric_conditions_comp[i]);
	exit( 1 );
      }
      print_ExpNode( e->numeric_conditions_lh[i] );
      print_ExpNode( e->numeric_conditions_rh[i] );
      printf(")\n");
    }

    printf("\nAdds\n");
    for ( i = 0; i < e->num_adds; i++ ) {
      print_Fact( &(e->adds[i]) );
      printf("\n");
    }
    printf("\nDels\n");
    for ( i = 0; i < e->num_dels; i++ ) {
      print_Fact( &(e->dels[i]) );
      printf("\n");
    }
    for ( i = 0; i < e->num_numeric_effects; i++ ) {
      switch ( e->numeric_effects_neft[i] ) {
      case ASSIGN:
	printf("\nassign ");
	break;
      case SCALE_UP:
	printf("\nscale-up ");
	break;
      case SCALE_DOWN:
	printf("\nscale-down ");
	break;
      case INCREASE:
	printf("\nincrease ");
	break;
      case DECREASE:
	printf("\ndecrease ");
	break;
      default:
	printf("\n\nprint normop: illegal neft %d\n\n", 
	       e->numeric_effects_neft[i]);
	exit( 1 );
      }
      print_Fluent( &(e->numeric_effects_fluent[i]) );
      print_ExpNode( e->numeric_effects_rh[i] );
    }
  }

}



void print_Action( Action *a )

{

  ActionEffect *e;
  int i, j;

  if ( !a->norm_operator &&
       !a->pseudo_action ) {
    printf("\n\nAction REACH-GOAL");
  } else {
    printf("\n\nAction %s", a->name ); 
    for ( i = 0; i < a->num_name_vars; i++ ) {
      printf(" %s", gconstants[a->name_inst_table[i]]);
    }
  }

  printf("\n\nPreconds:\n");
  for ( i = 0; i < a->num_preconds; i++ ) {
    print_ft_name( a->preconds[i] );
    printf("\n");
  }
  for ( i = 0; i < a->num_numeric_preconds; i++ ) {
    switch ( a->numeric_preconds_comp[i] ) {
    case LE:
      printf("(< ");
      break;
    case LEQ:
      printf("(<= ");
      break;
    case EQ:
      printf("(= ");
      break;
    case GEQ:
      printf("(>= ");
      break;
    case GE:
      printf("(> ");
      break;
    default:
      printf("\nwrong comparator of Expnodes in actionpre %d\n\n", 
	     a->numeric_preconds_comp[i]);
      exit( 1 );
    }
    print_ExpNode( a->numeric_preconds_lh[i] );
    print_ExpNode( a->numeric_preconds_rh[i] );
    printf(")\n");
  }

  printf("\n\nEffects:");
  for ( j = 0; j < a->num_effects; j++ ) {
    printf("\n\neffect %d", j);
    e = &(a->effects[j]);
    if ( e->illegal ) printf(" ILLEGAL EFFECT!");
    printf("\n\nConditions\n");
    for ( i = 0; i < e->num_conditions; i++ ) {
      print_ft_name( e->conditions[i] );
      printf("\n");
    }
    for ( i = 0; i < e->num_numeric_conditions; i++ ) {
      switch ( e->numeric_conditions_comp[i] ) {
      case LE:
	printf("(< ");
	break;
      case LEQ:
	printf("(<= ");
	break;
      case EQ:
	printf("(= ");
	break;
      case GEQ:
	printf("(>= ");
	break;
      case GE:
	printf("(> ");
	break;
      default:
	printf("\nwrong comparator of Expnodes in normeff %d\n\n", 
	       e->numeric_conditions_comp[i]);
	exit( 1 );
      }
      print_ExpNode( e->numeric_conditions_lh[i] );
      print_ExpNode( e->numeric_conditions_rh[i] );
      printf(")\n");
    }
    printf("\nAdds\n");
    for ( i = 0; i < e->num_adds; i++ ) {
      print_ft_name( e->adds[i] );
      printf("\n");
    }
    printf("\nDels\n");
    for ( i = 0; i < e->num_dels; i++ ) {
      print_ft_name( e->dels[i] );
      printf("\n");
    }
    for ( i = 0; i < e->num_numeric_effects; i++ ) {
      switch ( e->numeric_effects_neft[i] ) {
      case ASSIGN:
	printf("\nassign ");
	break;
      case SCALE_UP:
	printf("\nscale-up ");
	break;
      case SCALE_DOWN:
	printf("\nscale-down ");
	break;
      case INCREASE:
	printf("\nincrease ");
	break;
      case DECREASE:
	printf("\ndecrease ");
	break;
      default:
	printf("\n\nprint normop: illegal neft %d\n\n", 
	       e->numeric_effects_neft[i]);
	exit( 1 );
      }
      if ( e->numeric_effects_fl[i] >= 0 ) {
	print_fl_name( e->numeric_effects_fl[i] );
      } else {
	printf("[UNDEF]");
      }
      print_ExpNode( e->numeric_effects_rh[i] );
    }
  }

}



void print_Action_name( Action *a )

{

  int i;

  if ( !a->norm_operator &&
       !a->pseudo_action ) {
    printf("REACH-GOAL");
  } else {
    printf("%s", a->name ); 
    for ( i = 0; i < a->num_name_vars; i++ ) {
      printf(" %s", gconstants[a->name_inst_table[i]]);
    }
  }

}



void print_lnf_Action( Action *a )

{

  ActionEffect *e;
  int i, j;

  if ( !a->norm_operator &&
       !a->pseudo_action ) {
    printf("\n\nAction REACH-GOAL");
  } else {
    printf("\n\nAction %s", a->name ); 
    for ( i = 0; i < a->num_name_vars; i++ ) {
      printf(" %s", gconstants[a->name_inst_table[i]]);
    }
  }

  printf("\n\nPreconds:\n");
  for ( i = 0; i < a->num_preconds; i++ ) {
    print_ft_name( a->preconds[i] );
    printf("\n");
  }
  for ( i = 0; i < a->num_lnf_preconds; i++ ) {
    switch ( a->lnf_preconds_comp[i] ) {
    case GEQ:
      printf("(>= ");
      break;
    case GE:
      printf("(> ");
      break;
    default:
      printf("\nwrong comparator of Expnodes in lnf actionpre %d\n\n", 
	     a->lnf_preconds_comp[i]);
      exit( 1 );
    }
    print_LnfExpNode( a->lnf_preconds_lh[i] );
    printf(" %.2f)\n", a->lnf_preconds_rh[i]);
  }

  printf("\n\nEffects:");
  for ( j = 0; j < a->num_effects; j++ ) {
    printf("\n\neffect %d COST %f", j, a->effects[j].cost);
    e = &(a->effects[j]);
    if ( e->illegal ) printf(" ILLEGAL EFFECT!");
    if ( e->removed ) printf(" REMOVED!!!");
    printf("\n\nConditions\n");
    for ( i = 0; i < e->num_conditions; i++ ) {
      print_ft_name( e->conditions[i] );
      printf("\n");
    }
    for ( i = 0; i < e->num_lnf_conditions; i++ ) {
      switch ( e->lnf_conditions_comp[i] ) {
      case GEQ:
	printf("(>= ");
	break;
      case GE:
	printf("(> ");
	break;
      default:
	printf("\nwrong comparator of Expnodes in lnf normeff %d\n\n", 
	       e->lnf_conditions_comp[i]);
	exit( 1 );
      }
      print_LnfExpNode( e->lnf_conditions_lh[i] );
      printf(" %.2f)\n", e->lnf_conditions_rh[i] );
    }
    printf("\nAdds\n");
    for ( i = 0; i < e->num_adds; i++ ) {
      print_ft_name( e->adds[i] );
      printf("\n");
    }
    printf("\nDels\n");
    for ( i = 0; i < e->num_dels; i++ ) {
      print_ft_name( e->dels[i] );
      printf("\n");
    }
    for ( i = 0; i < e->num_lnf_effects; i++ ) {
      switch ( e->lnf_effects_neft[i] ) {
      case ASSIGN:
	printf("\nassign ");
	break;
      case INCREASE:
	printf("\nincrease ");
	break;
      default:
	printf("\n\nprint lnf normop: illegal neft %d\n\n", 
	       e->lnf_effects_neft[i]);
	exit( 1 );
      }
      if ( e->lnf_effects_fl[i] >= 0 ) {
	print_fl_name( e->lnf_effects_fl[i] );
      } else {
	printf("[UNDEF]");
      }
      print_LnfExpNode( e->lnf_effects_rh[i] );
    }
  }

}



void print_type( int t )

{

  int j;

  if ( gpredicate_to_type[t] == -1 ) {
    if ( gnum_intersected_types[t] == -1 ) {
      printf("%s", gtype_names[t]);
    } else {
      printf("INTERSECTED TYPE (");
      for ( j = 0; j < gnum_intersected_types[t]; j++ ) {
	if ( gpredicate_to_type[gintersected_types[t][j]] == -1 ) {
	  printf("%s", gtype_names[gintersected_types[t][j]]);
	} else {
	  printf("UNARY INERTIA TYPE (%s)", 
		 gpredicates[gpredicate_to_type[gintersected_types[t][j]]]);
	}
	if ( j < gnum_intersected_types[t] - 1 ) {
	  printf(" and ");
	}
      }
      printf(")");
    }
  } else {
    printf("UNARY INERTIA TYPE (%s)", gpredicates[gpredicate_to_type[t]]);
  }

}



void print_Fact( Fact *f )

{

  int j;

  if ( f->predicate == -3 ) {
    printf("GOAL-REACHED");
    return;
  }

  if ( f->predicate == -1 ) {
    printf("(=");
    for ( j=0; j<2; j++ ) {
      printf(" ");
      if ( f->args[j] >= 0 ) {
	printf("%s", gconstants[(f->args)[j]]);
      } else {
	printf("x%d", DECODE_VAR( f->args[j] ));
      }
    }
    printf(")");
    return;
  }

  if ( f->predicate == -2 ) {
    printf("(!=");
    for ( j=0; j<2; j++ ) {
      printf(" ");
      if ( f->args[j] >= 0 ) {
	printf("%s", gconstants[(f->args)[j]]);
      } else {
	printf("x%d", DECODE_VAR( f->args[j] ));
      }
    }
    printf(")");
    return;
  }
    
  printf("(%s", gpredicates[f->predicate]);
  for ( j=0; j<garity[f->predicate]; j++ ) {
    printf(" ");
    if ( f->args[j] >= 0 ) {
      printf("%s", gconstants[(f->args)[j]]);
    } else {
      printf("x%d", DECODE_VAR( f->args[j] ));
    }
  }
  printf(")");

}



void print_Fluent( Fluent *f )

{

  int j, ff = f->function;

  printf("(%s", gfunctions[ff]);
  for ( j=0; j<gf_arity[ff]; j++ ) {
    printf(" ");
    if ( f->args[j] >= 0 ) {
      printf("%s", gconstants[(f->args)[j]]);
    } else {
      printf("x%d", DECODE_VAR( f->args[j] ));
    }
  }
  printf(")");

}



void print_ft_name( int index )

{

  print_Fact( &(grelevant_facts[index]) );

}



void print_fl_name( int index )

{

  int i;

  if ( index < 0 ) {
    if ( index != -2 ) {
      printf("[UNDEF]");
    } else {
      printf("[TOTAL-TIME]");
    }
    return;
  }

  if ( grelevant_fluents_lnf[index] == NULL ) {
    /* this is a non-artificial "atomic" one
     * (or the mirrored version of one)
     */
    printf("[RF%d](%s)", index, grelevant_fluents_name[index]);
  } else {
    /* this only summarizes a LNF requirement
     */
    printf("[artRF%d]", index);
    for ( i = 0; i < grelevant_fluents_lnf[index]->num_pF; i++ ) {
      printf("%.2f*", grelevant_fluents_lnf[index]->pC[i] );
      print_fl_name( grelevant_fluents_lnf[index]->pF[i] );
      if ( i < grelevant_fluents_lnf[index]->num_pF - 1 ) {
	printf(" + ");
      }
    }
  }

}



void print_LnfExpNode( LnfExpNode *n )

{

  int i;

  printf("((");
  for ( i = 0; i < n->num_pF; i++ ) {
    printf("%.2f*", n->pC[i]);
    print_fl_name( n->pF[i] );
  }
  printf(") - (");
  for ( i = 0; i < n->num_nF; i++ ) {
    printf("%.2f*", n->nC[i]);
    print_fl_name( n->nF[i] );
  }
  printf(") + %.2f)", n->c);

}



void print_op_name( int index )

{

  int i;
  Action *a = gop_conn[index].action;

  if ( !a->norm_operator &&
       !a->pseudo_action ) {
    printf("REACH-GOAL");
  } else {
    printf("%s", a->name ); 
    for ( i = 0; i < a->num_name_vars; i++ ) {
      printf(" %s", gconstants[a->name_inst_table[i]]);
    }
  }

}



void print_State( State S )

{

  int i;
  
  for ( i = 0; i < S.num_F; i++ ) {
    printf("\n");
    print_ft_name( S.F[i] );
  }
  for ( i = 0; i < gnum_relevant_fluents; i++ ) {
    printf("\n");
    print_fl_name( i );
    printf(": ");
    if ( S.f_D[i] ) {
      printf("%.2f", S.f_V[i]);
    } else {
      printf("UNDEF");
    }
  }

}








/*
 * program output routines
 */









void print_plan( void )

{  

  int i;

  printf("\n\nff: found legal plan as follows");
  printf("\n\nstep ");
  for ( i = 0; i < gnum_plan_ops; i++ ) {
    printf("%4d: ", i);
    print_op_name( gplan_ops[i] );
    printf("\n     ");
  }

}


==> JAIR/Metric-FF/output.h <==


/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/





/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */






/*********************************************************************
 * File: output.h
 * Description: print headers
 *
 * Author: Joerg Hoffmann 1999
 *
 *********************************************************************/ 





#ifndef _OUTPUT_H
#define _OUTPUT_H



void print_FactList( FactList *list, char *sepf, char *sept );
void print_hidden_TokenList( TokenList *list, char *sep );
void print_indent( int indent );
void print_ParseExpNode( ParseExpNode *n );
void print_PlNode( PlNode *plnode, int indent );
void print_ExpNode( ExpNode *n );
void print_Wff( WffNode *n, int indent );
void print_plops( PlOperator *plop );
void print_Operator( Operator *o );
void print_NormOperator( NormOperator *o );
void print_MixedOperator( MixedOperator *o );
void print_PseudoAction( PseudoAction *o );
void print_Action( Action *a );
void print_Action_name( Action *a );
void print_lnf_Action( Action *a );
void print_type( int t );
void print_Fact( Fact *f ); 
void print_Fluent( Fluent *f );
void print_ft_name( int index );
void print_op_name( int index );
void print_fl_name( int index );
void print_LnfExpNode( LnfExpNode *n );
void print_State( State S );



void print_plan( void );



#endif /* _OUTPUT_H */


==> JAIR/Metric-FF/parse.c <==


/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/




/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */






/*********************************************************************
 * File: parse.c
 * Description: Functions for the pddl parser
 *
 * Author: Joerg Hoffmann 2000
 *
 *********************************************************************/ 






#include "ff.h"

#include "memory.h"
#include "output.h"

#include "parse.h"











/* simple parse helpers
 */







char *copy_Token( char *s )

{

  char *d = new_Token( strlen( s ) + 1 );
  strcpy(d, s);

  return d;

}



TokenList *copy_TokenList( TokenList *source )

{

  TokenList *temp;

  if ( !source ) {
    temp = NULL;
  } else {
    temp = new_TokenList();
    if ( source->item ) {
      temp->item = new_Token( strlen( source->item ) + 1 );
      strcpy( temp->item, source->item );
    }
    temp->next = copy_TokenList( source->next );
  }

  return temp;

}



void strupcase( char *from )

{

  char tmp;

  tmp = *from;
  while ('\0' != tmp) {
    *from = (char) toupper((int) tmp);
    tmp = *++from;
  }

}



char *rmdash( char *s )

{

  s++;

  for( ; (*s == ' ') || (*s == '\t'); s++ );

  return s;

}










/* typed-list-of   preprocessing
 */







Token ltype_names[MAX_TYPES];
int lnum_types;


int leither_ty[MAX_TYPES][MAX_TYPES];
int lnum_either_ty[MAX_TYPES];





void build_orig_constant_list( void )

{

  char *tmp = NULL;
  TypedList *tyl;
  TypedListList *tyll;
  TokenList *tl, *p_tl, *tmp_tl;
  PlOperator *po;

  int i, j, k, n, std;

  Bool m[MAX_TYPES][MAX_TYPES];

  FactList *fl, *p_fl;

  lnum_types = 0;
  for ( tyl = gparse_types; tyl; tyl = tyl->next ) {
    if ( get_type( tyl->name ) == -1 ) {
      ltype_names[lnum_types++] = copy_Token( tyl->name );
    }
    if ( tyl->type->next ) {
      tmp = new_Token( MAX_LENGTH );
      strcpy( tmp, EITHER_STR );
      for ( tl = tyl->type; tl; tl = tl->next ) {
	strcat( tmp, CONNECTOR );
	strcat( tmp, tl->item );
      }
    } else {
      tmp = copy_Token( tyl->type->item );
    }
    if ( (n = get_type( tmp )) == -1 ) {
      tyl->n = lnum_types;
      ltype_names[lnum_types++] = copy_Token( tmp );
    } else {
      tyl->n = n;
    }
    free( tmp );
    tmp = NULL;
  }
     
  for ( tyl = gparse_constants; tyl; tyl = tyl->next ) {
    if ( tyl->type->next ) {
      tmp = new_Token( MAX_LENGTH );
      strcpy( tmp, EITHER_STR );
      for ( tl = tyl->type; tl; tl = tl->next ) {
	strcat( tmp, CONNECTOR );
	strcat( tmp, tl->item );
      }
    } else {
      tmp = copy_Token( tyl->type->item );
    }
    if ( (n = get_type( tmp )) == -1 ) {
      tyl->n = lnum_types;
      ltype_names[lnum_types++] = copy_Token( tmp );
    } else {
      tyl->n = n;
    }
    free( tmp );
    tmp = NULL;
  }
  
  for ( tyl = gparse_objects; tyl; tyl = tyl->next ) {
    if ( tyl->type->next ) {
      tmp = new_Token( MAX_LENGTH );
      strcpy( tmp, EITHER_STR );
      for ( tl = tyl->type; tl; tl = tl->next ) {
	strcat( tmp, CONNECTOR );
	strcat( tmp, tl->item );
      }
    } else {
      tmp = copy_Token( tyl->type->item );
    }
    if ( (n = get_type( tmp )) == -1 ) {
      tyl->n = lnum_types;
      ltype_names[lnum_types++] = copy_Token( tmp );
    } else {
      tyl->n = n;
    }
    free( tmp );
    tmp = NULL;
  }

  for ( tyll = gparse_predicates; tyll; tyll = tyll->next ) {
    for ( tyl = tyll->args; tyl; tyl = tyl->next ) {
      if ( tyl->type->next ) {
	tmp = new_Token( MAX_LENGTH );
	strcpy( tmp, EITHER_STR );
	for ( tl = tyl->type; tl; tl = tl->next ) {
	  strcat( tmp, CONNECTOR );
	  strcat( tmp, tl->item );
	}
      } else {
	tmp = copy_Token( tyl->type->item );
      }
      if ( (n = get_type( tmp )) == -1 ) {
	tyl->n = lnum_types;
	ltype_names[lnum_types++] = copy_Token( tmp );
      } else {
	tyl->n = n;
      }
      free( tmp );
      tmp = NULL;
    }
  }
    
  collect_type_names_in_pl( gorig_goal_facts );

  for ( po = gloaded_ops; po; po = po->next ) {
    collect_type_names_in_pl( po->preconds );
    collect_type_names_in_pl( po->effects );
    for ( tyl = po->parse_params; tyl; tyl = tyl->next ) {
      if ( tyl->type->next ) {
	tmp = new_Token( MAX_LENGTH );
	strcpy( tmp, EITHER_STR );
	for ( tl = tyl->type; tl; tl = tl->next ) {
	  strcat( tmp, CONNECTOR );
	  strcat( tmp, tl->item );
	}
      } else {
	tmp = copy_Token( tyl->type->item );
      }
      if ( (n = get_type( tmp )) == -1 ) {
	tyl->n = lnum_types;
	ltype_names[lnum_types++] = copy_Token( tmp );
      } else {
	tyl->n = n;
      }
      free( tmp );
      tmp = NULL;
    }
  }


  /* now get the numbers of all composed either types
   */
  for ( i = 0; i < lnum_types; i++ ) {
    lnum_either_ty[i] = 0;
  }
  for ( tyl = gparse_types; tyl; tyl = tyl->next ) {
    make_either_ty( tyl );
  }
  for ( tyl = gparse_constants; tyl; tyl = tyl->next ) {
    make_either_ty( tyl );
  }
  for ( tyl = gparse_objects; tyl; tyl = tyl->next ) {
    make_either_ty( tyl );
  }
  for ( tyll = gparse_predicates; tyll; tyll = tyll->next ) {
    for ( tyl = tyll->args; tyl; tyl = tyl->next ) {
      make_either_ty( tyl );
    }
  }
  make_either_ty_in_pl( gorig_goal_facts );
  for ( po = gloaded_ops; po; po = po->next ) {
    make_either_ty_in_pl( po->preconds );
    make_either_ty_in_pl( po->effects );
    for ( tyl = po->parse_params; tyl; tyl = tyl->next ) {
      make_either_ty( tyl );
    }
  }


  /* now, compute the transitive closure of all type inclusions.
   * first initialize the matrix.
   */
  for ( i = 0; i < lnum_types; i++ ) {
    for ( j = 0; j < lnum_types; j++ ) {
      m[i][j] = ( i == j ? TRUE : FALSE );
    }
  }
  std = -1;
  for ( i = 0; i < lnum_types; i++ ) {
    if ( strcmp( ltype_names[i], STANDARD_TYPE ) == SAME ) {
      std = i;
      break;
    }
  }
  for ( i = 0; i < lnum_types; i++ ) {
    m[i][std] = TRUE;/* all types are subtypes of OBJECT */
  }
  for ( tyl = gparse_types; tyl; tyl = tyl->next ) {
    /* all inclusions as are defined in domain file
     */
    m[get_type( tyl->name )][tyl->n] = TRUE;
  }
  /* compute transitive closure on inclusions matrix
   */
  for ( j = 0; j < lnum_types; j++ ) {
    for ( i = 0; i < lnum_types; i++ ) {
      if ( m[i][j] ) {
	for ( k = 0; k < lnum_types; k++ ) {
	  if ( m[j][k] ) {
	    m[i][k] = TRUE;
	  }
	}
      }
    }
  }
  /* union types are subsets of all those types that contain all
   * their components, and 
   * all component types are subsets of the either type !
   */
  for ( i = 0; i < lnum_types; i++ ) {
    if ( lnum_either_ty[i] < 2 ) continue;
    for ( j = 0; j < lnum_types; j++ ) {
      if ( j == i ) continue;
      /* get supertypes of all component types
       */
      for ( k = 0; k < lnum_either_ty[i]; k++ ) {
	if ( !m[leither_ty[i][k]][j] ) break;
      }
      if ( k < lnum_either_ty[i] ) continue;
      m[i][j] = TRUE;
      /* make components subtypes of either type
       */
      for ( k = 0; k < lnum_either_ty[i]; k++ ) {
	m[leither_ty[i][k]][i] = TRUE;
      }
    }
  }
  /* and again, compute transitive closure on inclusions matrix.
   * I guess, this won't change anything (?), but it also won't need
   * any remarkable computation time, so why should one think about it ?
   */
  for ( j = 0; j < lnum_types; j++ ) {
    for ( i = 0; i < lnum_types; i++ ) {
      if ( m[i][j] ) {
	for ( k = 0; k < lnum_types; k++ ) {
	  if ( m[j][k] ) {
	    m[i][k] = TRUE;
	  }
	}
      }
    }
  }
  

  /* now build FactList of ALL  constant -> type   pairs.
   * for each constant / object, let it appear separately
   * for each type it is a member of; compute type
   * membership based on propagating constants / objects
   * through inclusions matrix.
   *
   * this might make the same pair appear doubly, if an object
   * is declared in type T as well as in some supertype T'.
   * such cases will be filtered out in string collection.
   */
  for ( tyl = gparse_constants; tyl; tyl = tyl->next ) {
    fl = new_FactList();
    fl->item = new_TokenList();
    fl->item->next = new_TokenList();
    fl->item->item = copy_Token( tyl->name );
    if ( tyl->type->next ) {
      fl->item->next->item = new_Token( MAX_LENGTH );
      strcpy( fl->item->next->item, EITHER_STR );
      for ( tl = tyl->type; tl; tl = tl->next ) {
	strcat( fl->item->next->item, CONNECTOR );
	strcat( fl->item->next->item, tl->item );
      }
    } else {
      fl->item->next->item = copy_Token( tyl->type->item );
    }
    fl->next = gorig_constant_list;
    gorig_constant_list = fl;
    /* now add constant to all supertypes
     */
    n = get_type( fl->item->next->item );
    for ( i = 0; i < lnum_types; i++ ) {
      if ( i == n ||
	   !m[n][i] ) continue;
      fl = new_FactList();
      fl->item = new_TokenList();
      fl->item->next = new_TokenList();
      fl->item->item = copy_Token( tyl->name );
      fl->item->next->item = copy_Token( ltype_names[i] );
      fl->next = gorig_constant_list;
      gorig_constant_list = fl;
    }
  }
  for ( tyl = gparse_objects; tyl; tyl = tyl->next ) {
    fl = new_FactList();
    fl->item = new_TokenList();
    fl->item->next = new_TokenList();
    fl->item->item = copy_Token( tyl->name );
    if ( tyl->type->next ) {
      fl->item->next->item = new_Token( MAX_LENGTH );
      strcpy( fl->item->next->item, EITHER_STR );
      for ( tl = tyl->type; tl; tl = tl->next ) {
	strcat( fl->item->next->item, CONNECTOR );
	strcat( fl->item->next->item, tl->item );
      }
    } else {
      fl->item->next->item = copy_Token( tyl->type->item );
    }
    fl->next = gorig_constant_list;
    gorig_constant_list = fl;
    /* now add constant to all supertypes
     */
    n = get_type( fl->item->next->item );
    for ( i = 0; i < lnum_types; i++ ) {
      if ( i == n ||
	   !m[n][i] ) continue;
      fl = new_FactList();
      fl->item = new_TokenList();
      fl->item->next = new_TokenList();
      fl->item->item = copy_Token( tyl->name );
      fl->item->next->item = copy_Token( ltype_names[i] );
      fl->next = gorig_constant_list;
      gorig_constant_list = fl;
    }
  }


  /* now, normalize all typed-list-of  s in domain and problem def,
   * i.e., in all PlNode quantifiers and in op parameters
   *
   * at the same time, remove typed-listof structures in these defs
   */
  normalize_tyl_in_pl( &gorig_goal_facts );
  for ( po = gloaded_ops; po; po = po->next ) {
    normalize_tyl_in_pl( &po->preconds );
    normalize_tyl_in_pl( &po->effects );
    /* be careful to maintain parameter ordering !
     */
    if ( !po->parse_params ) {
      continue;/* no params at all */
    }
    fl = new_FactList();
    fl->item = new_TokenList();
    fl->item->next = new_TokenList();
    fl->item->item = copy_Token( po->parse_params->name );
    if ( po->parse_params->type->next ) {
      fl->item->next->item = new_Token( MAX_LENGTH );
      strcpy( fl->item->next->item, EITHER_STR );
      for ( tl = po->parse_params->type; tl; tl = tl->next ) {
	strcat( fl->item->next->item, CONNECTOR );
	strcat( fl->item->next->item, tl->item );
      }
    } else {
      fl->item->next->item = copy_Token( po->parse_params->type->item );
    }
    po->params = fl;
    p_fl = fl;
    for ( tyl = po->parse_params->next; tyl; tyl = tyl->next ) {
      fl = new_FactList();
      fl->item = new_TokenList();
      fl->item->next = new_TokenList();
      fl->item->item = copy_Token( tyl->name );
      if ( tyl->type->next ) {
	fl->item->next->item = new_Token( MAX_LENGTH );
	strcpy( fl->item->next->item, EITHER_STR );
	for ( tl = tyl->type; tl; tl = tl->next ) {
	  strcat( fl->item->next->item, CONNECTOR );
	  strcat( fl->item->next->item, tl->item );
	}
      } else {
	fl->item->next->item = copy_Token( tyl->type->item );
      }
      p_fl->next = fl;
      p_fl = fl;
    }
    free_TypedList( po->parse_params );
    po->parse_params = NULL;
  }


  /* finally, build  gpredicates_and_types  by chaining predicate names 
   * together with the names of their args' types.
   */
  for ( tyll = gparse_predicates; tyll; tyll = tyll->next ) {
    fl = new_FactList();
    fl->item = new_TokenList();
    fl->item->item = copy_Token( tyll->predicate );
    fl->next = gpredicates_and_types;
    gpredicates_and_types = fl;
    if ( !tyll->args ) continue;
    /* add arg types; MAINTAIN ORDERING !
     */
    fl->item->next = new_TokenList();
    if ( tyll->args->type->next ) {
      fl->item->next->item = new_Token( MAX_LENGTH );
      strcpy( fl->item->next->item, EITHER_STR );
      for ( tl = tyll->args->type; tl; tl = tl->next ) {
	strcat( fl->item->next->item, CONNECTOR );
	strcat( fl->item->next->item, tl->item );
      }
    } else {
      fl->item->next->item = copy_Token( tyll->args->type->item );
    }
    p_tl = fl->item->next;
    for ( tyl = tyll->args->next; tyl; tyl = tyl->next ) {
      tmp_tl = new_TokenList();
      if ( tyl->type->next ) {
	tmp_tl->item = new_Token( MAX_LENGTH );
	strcpy( tmp_tl->item, EITHER_STR );
	for ( tl = tyl->type; tl; tl = tl->next ) {
	  strcat( tmp_tl->item, CONNECTOR );
	  strcat( tmp_tl->item, tl->item );
	}
      } else {
	tmp_tl->item = copy_Token( tyl->type->item );
      }
      p_tl->next = tmp_tl;
      p_tl = tmp_tl;
    }
  }

  for ( tyll = gparse_functions; tyll; tyll = tyll->next ) {
    fl = new_FactList();
    fl->item = new_TokenList();
    fl->item->item = copy_Token( tyll->predicate );
    fl->next = gfunctions_and_types;
    gfunctions_and_types = fl;
    if ( !tyll->args ) continue;
    /* add arg types; MAINTAIN ORDERING !
     */
    fl->item->next = new_TokenList();
    if ( tyll->args->type->next ) {
      fl->item->next->item = new_Token( MAX_LENGTH );
      strcpy( fl->item->next->item, EITHER_STR );
      for ( tl = tyll->args->type; tl; tl = tl->next ) {
	strcat( fl->item->next->item, CONNECTOR );
	strcat( fl->item->next->item, tl->item );
      }
    } else {
      fl->item->next->item = copy_Token( tyll->args->type->item );
    }
    p_tl = fl->item->next;
    for ( tyl = tyll->args->next; tyl; tyl = tyl->next ) {
      tmp_tl = new_TokenList();
      if ( tyl->type->next ) {
	tmp_tl->item = new_Token( MAX_LENGTH );
	strcpy( tmp_tl->item, EITHER_STR );
	for ( tl = tyl->type; tl; tl = tl->next ) {
	  strcat( tmp_tl->item, CONNECTOR );
	  strcat( tmp_tl->item, tl->item );
	}
      } else {
	tmp_tl->item = copy_Token( tyl->type->item );
      }
      p_tl->next = tmp_tl;
      p_tl = tmp_tl;
    }
  }

  /* now get rid of remaining typed-list-of parsing structures
   */
  free_TypedList( gparse_types );
  gparse_types = NULL;
  free_TypedList( gparse_constants );
  gparse_constants = NULL;
  free_TypedList( gparse_objects );
  gparse_objects = NULL;
  free_TypedListList( gparse_predicates );
  gparse_predicates = NULL;
  free_TypedListList( gparse_functions );
  gparse_functions = NULL;

}



void collect_type_names_in_pl( PlNode *n )

{

  PlNode *i;
  TypedList *tyl;
  TokenList *tl;
  char *tmp = NULL;
  int nn;

  if ( !n ) {
    return;
  }

  switch( n->connective ) {
  case ALL:
  case EX:
    for ( tyl = n->parse_vars; tyl; tyl = tyl->next ) {
      if ( tyl->type->next ) {
	tmp = new_Token( MAX_LENGTH );
	strcpy( tmp, EITHER_STR );
	for ( tl = tyl->type; tl; tl = tl->next ) {
	  strcat( tmp, CONNECTOR );
	  strcat( tmp, tl->item );
	}
      } else {
	tmp = copy_Token( tyl->type->item );
      }
      if ( (nn = get_type( tmp )) == -1 ) {
	tyl->n = lnum_types;
	ltype_names[lnum_types++] = copy_Token( tmp );
      } else {
	tyl->n = nn;
      }
      free( tmp );
      tmp = NULL;
    }
    collect_type_names_in_pl( n->sons );
    break;
  case AND:
  case OR:
    for ( i = n->sons; i; i = i->next ) {
      collect_type_names_in_pl( i );
    }
    break;
  case NOT:
    collect_type_names_in_pl( n->sons );
    break;
  case ATOM:
  case TRU:
  case FAL:
    break;
  case WHEN:
    collect_type_names_in_pl( n->sons );
    collect_type_names_in_pl( n->sons->next );
    break;
  default:
    break;
  }

}



int get_type( char *str )

{

  int i;

  for ( i = 0; i < lnum_types; i++ ) {
    if ( strcmp( str, ltype_names[i] ) == SAME ) return i;
  }

  return -1;

}



void make_either_ty( TypedList *tyl )

{

  TokenList *i;

  if ( lnum_either_ty[tyl->n] > 0 ) {
    return;
  }

  for ( i = tyl->type; i; i = i->next ) {
    leither_ty[tyl->n][lnum_either_ty[tyl->n]++] = get_type( i->item );
  }

}



void make_either_ty_in_pl( PlNode *n )

{

  PlNode *i;
  TypedList *tyl;

  if ( !n ) {
    return;
  }

  switch( n->connective ) {
  case ALL:
  case EX:
    for ( tyl = n->parse_vars; tyl; tyl = tyl->next ) {
      make_either_ty( tyl );
    }
    make_either_ty_in_pl( n->sons );
    break;
  case AND:
  case OR:
    for ( i = n->sons; i; i = i->next ) {
      make_either_ty_in_pl( i );
    }
    break;
  case NOT:
    make_either_ty_in_pl( n->sons );
    break;
  case ATOM:
  case TRU:
  case FAL:
    break;
  case WHEN:
    make_either_ty_in_pl( n->sons );
    make_either_ty_in_pl( n->sons->next );
    break;
  default:
    break;
  }

}



void normalize_tyl_in_pl( PlNode **n )

{

  PlNode *i;
  TypedList *tyl;
  PlNode *tmp_pl = NULL, *sons, *p_pl;
  TokenList *tmp_tl, *tl;


  if ( !(*n) ) {
    return;
  }

  switch( (*n)->connective ) {
  case ALL:
  case EX:
    /* we need to make a sequence of quantifiers ( ->sons ...)
     * out of the given sequence of TypedList  elements,
     * with connected type names, var - name in TokenList
     * and KEEPING THE SAME ORDERING !!
     */
    if ( !(*n)->parse_vars ) {
      printf("\n\nquantifier without argument !! check input files.\n\n");
      exit( 1 );
    }
    tmp_tl = new_TokenList();
    tmp_tl->next = new_TokenList();
    tmp_tl->item = copy_Token( (*n)->parse_vars->name );
    if ( (*n)->parse_vars->type->next ) {
      tmp_tl->next->item = new_Token( MAX_LENGTH );
      strcpy( tmp_tl->next->item, EITHER_STR );
      for ( tl = (*n)->parse_vars->type; tl; tl = tl->next ) {
	strcat( tmp_tl->next->item, CONNECTOR );
	strcat( tmp_tl->next->item, tl->item );
      }
    } else {
      tmp_tl->next->item = copy_Token( (*n)->parse_vars->type->item );
    }
    (*n)->atom = tmp_tl;
    /* now add list of sons
     */
    sons = (*n)->sons;
    p_pl = *n;
    for ( tyl = (*n)->parse_vars->next; tyl; tyl = tyl->next ) {
      tmp_tl = new_TokenList();
      tmp_tl->next = new_TokenList();
      tmp_tl->item = copy_Token( tyl->name );
      if ( tyl->type->next ) {
	tmp_tl->next->item = new_Token( MAX_LENGTH );
	strcpy( tmp_tl->next->item, EITHER_STR );
	for ( tl = tyl->type; tl; tl = tl->next ) {
	  strcat( tmp_tl->next->item, CONNECTOR );
	  strcat( tmp_tl->next->item, tl->item );
	}
      } else {
	tmp_tl->next->item = copy_Token( tyl->type->item );
      }
      tmp_pl = new_PlNode( (*n)->connective );
      tmp_pl->atom = tmp_tl;
      p_pl->sons = tmp_pl;
      p_pl = tmp_pl;
    }
    /* remove typed-list-of info
     */
    free_TypedList( (*n)->parse_vars );
    (*n)->parse_vars = NULL;
    /* the last son in list takes over ->sons
     */
    p_pl->sons = sons;
    /* normalize this sons and get out
     */
    normalize_tyl_in_pl( &(p_pl->sons) );
    break;
  case AND:
  case OR:
    for ( i = (*n)->sons; i; i = i->next ) {
      normalize_tyl_in_pl( &i );
    }
    break;
  case NOT:
    normalize_tyl_in_pl( &((*n)->sons) );
    break;
  case ATOM:
  case TRU:
  case FAL:
    break;
  case WHEN:
    normalize_tyl_in_pl( &((*n)->sons) );
    normalize_tyl_in_pl( &((*n)->sons->next) );
    break;
  default:
    break;
  }

}












/* ADL syntax test - and normalization (AND s etc.)
 */












Bool make_adl_domain( void )

{

  PlOperator *i;
  FactList *ff;

  if ( gcmd_line.display_info == 101 ) {
    printf("\noriginal problem parsing is:\n");
    printf("\nobjects:");
    for ( ff = gorig_constant_list; ff; ff = ff->next ) {
      printf("\n%s : %s", ff->item->item, ff->item->next->item);
    }
    printf("\n\ninitial state:\n");
    print_PlNode( gorig_initial_facts, 0 );
    printf("\n\ngoal state:\n");
    print_PlNode( gorig_goal_facts, 0 );
    printf("\n\nops:");
    print_plops( gloaded_ops );
  }

  if ( !make_conjunction_of_atoms( &gorig_initial_facts ) ) {
    printf("\nillegal initial state");
    return FALSE;
  }

  if ( !gorig_goal_facts ) {
    gorig_goal_facts = new_PlNode( TRU );
  }

  if ( !is_wff( gorig_goal_facts ) ) {
    printf("\nillegal goal formula");
    print_PlNode( gorig_goal_facts, 0 );
    return FALSE;
  }

  for ( i = gloaded_ops; i; i = i->next ) {
    if ( !i->preconds ) {
      i->preconds = new_PlNode( TRU );
    }
    if ( !is_wff( i->preconds ) ) {
      printf("\nop %s has illegal precondition", i->name);
      return FALSE;
    }
    if ( !make_effects( &(i->effects) ) ) {
      printf("\nop %s has illegal effects", i->name);
      return FALSE;
    }
  }

  if ( gcmd_line.display_info == 102 ) {
    printf("\nfinal ADL representation is:\n");
    printf("\nobjects:");
    for ( ff = gorig_constant_list; ff; ff = ff->next ) {
      printf("\n%s : %s", ff->item->item, ff->item->next->item);
    }
    printf("\n\ninitial state:\n");
    print_PlNode( gorig_initial_facts, 0 );
    printf("\n\ngoal formula:\n");
    print_PlNode( gorig_goal_facts, 0 );
    printf("\n\nops:");
    print_plops( gloaded_ops );
  }

  return TRUE;
      
}



Bool make_conjunction_of_atoms( PlNode **n )

{

  PlNode *tmp, *i, *p, *m;

  if ( !(*n) ) {
    return TRUE;
  }

  if ( (*n)->connective != AND ) {
    switch ( (*n)->connective ) {
    case ATOM:
      tmp = new_PlNode( ATOM );
      tmp->atom = (*n)->atom;
      (*n)->atom = NULL;
      (*n)->connective = AND;
      (*n)->sons = tmp;
      return TRUE;
    case COMP:
      tmp = new_PlNode( COMP );
      tmp->comp = (*n)->comp;
      tmp->lh = (*n)->lh;
      tmp->rh = (*n)->rh;
      (*n)->lh = NULL;
      (*n)->rh = NULL;
      (*n)->comp = -1;
      (*n)->connective = AND;
      (*n)->sons = tmp;
      return TRUE;
    case NOT:
      free_PlNode( *n );
      (*n) = NULL;
      return TRUE; 
    default:
      return FALSE;
    }
  }

  p = NULL;
  i = (*n)->sons;
  while ( i ) {
    switch ( i->connective ) {
    case ATOM:
      break;
    case COMP:
      break;
    case NOT:
      if ( p ) {
	p->next = i->next;
      } else {
	(*n)->sons = i->next;
      }
      m = i->next;
      i->next = NULL;
      free_PlNode( i );
      i = m;
      break;
    default:
      return FALSE;
    }
    if ( i->connective != NOT ) {
      p = i;
      i = i->next;
    }
  }

  return TRUE;

}



Bool is_wff( PlNode *n )

{

  PlNode *i;

  if ( !n ) {
    return FALSE;
  }

  switch( n->connective ) {
  case ALL:
  case EX:
    if ( !(n->atom) ||
	 !(n->atom->next ) ||
	 n->atom->next->next != NULL ) {
      return FALSE;
    }
    return is_wff( n->sons );
  case AND:
  case OR:
    for ( i = n->sons; i; i = i->next ) {
      if ( !is_wff( i ) ) {
	return FALSE;
      }
    }
    return TRUE;
  case NOT:
    return is_wff( n->sons );
  case ATOM:
    if ( !(n->atom) ||
	 n->sons != NULL ) {
      return FALSE;
    }
    return TRUE;
  case TRU:
  case FAL:
    if ( n->sons != NULL ) {
      return FALSE;
    }
    return TRUE;
  case COMP:
    if ( n->sons != NULL ||
	 n->atom != NULL ||
	 n->lh == NULL ||
	 n->rh == NULL ||
	 n->comp < 0 ) {
      return FALSE;
    }
    return TRUE;
  default:
    return FALSE;
  }

}



Bool make_effects( PlNode **n )

{

  PlNode *tmp, *i, *literals, *j, *k, *next;
  int m = 0;

  if ( (*n)->connective != AND ) {
    if ( !is_eff_literal( *n ) &&
	 (*n)->connective != ALL &&
	 (*n)->connective != WHEN ) {
      return FALSE;
    }
    tmp = new_PlNode( (*n)->connective );
    tmp->atom = (*n)->atom;
    tmp->sons = (*n)->sons;
    tmp->neft = (*n)->neft;
    tmp->lh = (*n)->lh;
    tmp->rh = (*n)->rh;
    (*n)->connective = AND;
    (*n)->sons = tmp;
    (*n)->lh = NULL;
    (*n)->rh = NULL;
    (*n)->neft = -1;
  }

  for ( i = (*n)->sons; i; i = i->next ) {
    if ( is_eff_literal( i ) ) {
      m++;
      continue;
    }
    if ( i->connective == AND ) {
      for ( j = i->sons; j; j = j->next ) {
	if ( !is_eff_literal( j ) ) {
	  return FALSE;
	}
	m++;
      }
      continue;
    }
    if ( i->connective == ALL ) {
      for ( j = i->sons; j && j->connective == ALL; j = j->sons ) {
	if ( !j->atom ||
	     !j->atom->next ||
	     j->atom->next->next != NULL ) {
	  return FALSE;
	}
      }
      if ( !j ) {
	return FALSE;
      }
      if ( is_eff_literal( j ) ) {
	tmp = new_PlNode( AND );
	for ( k = i; k->sons->connective == ALL; k = k->sons );
	k->sons = tmp;
	tmp->sons = j;
	j = tmp;
      }
      if ( j->connective == AND ) {
	for ( k = j->sons; k; k = k->next ) {
	  if ( !is_eff_literal( k ) ) {
	    return FALSE;
	  }
	}
	tmp = new_PlNode( WHEN );
	for ( k = i; k->sons->connective == ALL; k = k->sons );
	k->sons = tmp;
	tmp->sons = new_PlNode( TRU );
	tmp->sons->next = j;
	continue;
      }
      if ( j->connective != WHEN ) {
	return FALSE;
      }
      if ( !(j->sons) ) {
	j->sons = new_PlNode( TRU );
      }
      if ( !is_wff( j->sons ) ) {
	return FALSE;
      }
      if ( !make_conjunction_of_literals( &(j->sons->next) ) ) {
	return FALSE;
      }
      continue;
    }
    if ( i->connective != WHEN ) {
      return FALSE;
    }
    if ( !(i->sons) ) {
      i->sons = new_PlNode( TRU );
    }
    if ( !is_wff( i->sons ) ) {
      return FALSE;
    }
    if ( !make_conjunction_of_literals( &(i->sons->next) ) ) {
      return FALSE;
    }
  }

  if ( m == 0 ) {
    return TRUE;
  }

  tmp = new_PlNode( WHEN );
  tmp->sons = new_PlNode( TRU );
  literals = new_PlNode( AND );
  tmp->sons->next = literals;
  tmp->next = (*n)->sons;
  (*n)->sons = tmp;
  i = (*n)->sons;
  while ( i->next ) {
    if ( is_eff_literal( i->next ) ) {
      next = i->next->next;
      i->next->next = literals->sons;
      literals->sons = i->next;
      i->next = next;
      continue;
    }
    if ( i->next->connective == AND ) {
      next = i->next->next;
      for ( j = i->next->sons; j && j->next; j = j->next );
      if ( j ) {
	j->next = literals->sons;
	literals->sons = i->next->sons;
      }
      i->next = next;
      continue;
    }
    i = i->next;
  }
  return TRUE;

}



Bool is_eff_literal( PlNode *n )

{

  if ( !n ) {
    return FALSE;
  }

  if ( n->connective == NOT ) {
    if ( !n->sons ||
	 n->sons->connective != ATOM ||
	 !n->sons->atom ) {
      return FALSE;
    }
    return TRUE;
  }

  if ( n->connective == ATOM ) {
    if ( !n->atom ) {
      return FALSE;
    }
    return TRUE;
  }

  if ( n->connective == NEF ) {
    if ( !n->lh || 
	 !n->rh ||
	 n->neft < 0 ) {
      return FALSE;
    }
    return TRUE;
  }

  return FALSE;

}



Bool make_conjunction_of_literals( PlNode **n )

{

  PlNode *tmp, *i;

  if ( !(*n) ) {
    return FALSE;
  }

  if ( (*n)->connective != AND ) {
    if ( (*n)->connective == NOT ) {
      if ( !((*n)->sons) ||
	   (*n)->sons->connective != ATOM ) {
	return FALSE;
      }
      tmp = new_PlNode( NOT );
      tmp->sons = (*n)->sons;
      (*n)->connective = AND;
      (*n)->sons = tmp;
      return TRUE;
    }
    if ( (*n)->connective == NEF ) {
      tmp = new_PlNode( NEF );
      tmp->neft = (*n)->neft;
      tmp->lh = (*n)->lh;
      tmp->rh = (*n)->rh;
      (*n)->lh = NULL;
      (*n)->rh = NULL;
      (*n)->neft = -1;
      (*n)->connective = AND;
      (*n)->sons = tmp;
      return TRUE;
    }
    if ( (*n)->connective != ATOM ) {
      return FALSE;
    }
    tmp = new_PlNode( ATOM );
    tmp->atom = (*n)->atom;
    (*n)->atom = NULL;
    (*n)->connective = AND;
    (*n)->sons = tmp;
    return TRUE;
  }

  for ( i = (*n)->sons; i; i = i->next ) {
    if ( !is_eff_literal( i ) ) {
      return FALSE;
    }
  }

  return TRUE;

}




==> JAIR/Metric-FF/parse.h <==


/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/




/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */





/*********************************************************************
 * File: parse.h
 * Description: Functions for the pddl parser
 *
 * Author: Frank Rittinger 1998 / Joerg Hoffmann 1999
 *
 *********************************************************************/ 





#ifndef _PARSE_H
#define _PARSE_H



char *copy_Token( char *s );
TokenList *copy_TokenList( TokenList *source );
void strupcase( char *from );
char *rmdash( char *s );



void build_orig_constant_list( void );
void collect_type_names_in_pl( PlNode *n );
int get_type( char *str );
void make_either_ty( TypedList *tyl );
void make_either_ty_in_pl( PlNode *n );
void normalize_tyl_in_pl( PlNode **n );



Bool make_adl_domain( void );
Bool make_conjunction_of_atoms( PlNode **n );
Bool is_wff( PlNode *n );
Bool make_effects( PlNode **n );
Bool is_eff_literal( PlNode *n );
Bool make_conjunction_of_literals( PlNode **n );



#endif /* PARSE */


==> JAIR/Metric-FF/relax.c <==


/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/




/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */











/*********************************************************************
 * File: relax.c
 * Description: this file handles the relaxed planning problem, i.e.,
 *              the code is responsible for the heuristic evaluation
 *              of states during search.
 *
 *              --- THE HEART PEACE OF THE FF PLANNER ! ---
 *
 *              here: linear tasks +=,-=,:= / le / le <comp> le
 *
 *
 * Author: Joerg Hoffmann 2001
 *
 *********************************************************************/ 









#include "ff.h"

#include "output.h"
#include "memory.h"

#include "expressions.h"

#include "relax.h"
#include "search.h"







/* local globals
 */








/* fixpoint
 */
int *lF;
int lnum_F;
int *lE;
int lnum_E;

int *lch_E;
int lnum_ch_E;

int *l0P_E;
int lnum_0P_E;





/* 1P extraction
 */
int **lgoals_at;
int *lnum_goals_at;

float **lf_goals_c_at;
Comparator **lf_goals_comp_at;

int lh;

int *lch_F;
int lnum_ch_F;

int *lused_O;
int lnum_used_O;

int *lin_plan_E;
int lnum_in_plan_E;


/* helpful actions numerical helpers
 */
Comparator *lHcomp;
float *lHc;




















/*************************************
 * helper, for -1 == INFINITY method *
 *************************************/












Bool LESS( int a, int b )

{

  if ( a == INFINITY ) {
    return FALSE;
  }

  if ( b == INFINITY ) {
    return TRUE;
  }

  return ( a < b ? TRUE : FALSE );

}














/***********************************
 * FUNCTIONS ACCESSED FROM OUTSIDE *
 ***********************************/

















int get_1P( State *S )

{

  int max, h;
  Bool solvable;

  gevaluated_states++;

  solvable = build_fixpoint( S, &max );

  if ( gcmd_line.display_info == 126 ) {
    print_fixpoint_result();
  }

  if ( solvable ) {
    h = extract_1P( max );
  } else {
    h = INFINITY;
  }

  reset_fixpoint( max );

  return h;

}



int get_1P_and_H( State *S )

{

  int max, h;
  Bool solvable;

  gevaluated_states++;

  solvable = build_fixpoint( S, &max );

  if ( gcmd_line.display_info == 126 ) {
    print_fixpoint_result();
  }

  if ( solvable ) {
    h = extract_1P( max );
    collect_H_info();
  } else {
    h = INFINITY;
  }

  reset_fixpoint( max );

  return h;

}



int get_1P_and_A( State *S )

{

  int max, h;
  Bool solvable;

  gevaluated_states++;

  solvable = build_fixpoint( S, &max );

  if ( gcmd_line.display_info == 126 ) {
    print_fixpoint_result();
  }

  if ( solvable ) {
    h = extract_1P( max );
  } else {
    h = INFINITY;
  }

  collect_A_info();
  reset_fixpoint( max );

  return h;

}



void get_A( State *S )

{

  int i;

  initialize_fixpoint( S );
  
  for ( i = 0; i < lnum_F; i++ ) {
    activate_ft( lF[i], 0 );
  }
  for ( i = 0; i < lnum_0P_E; i++ ) {
    if ( gef_conn[l0P_E[i]].in_E ) {
      continue;
    }
    new_ef( l0P_E[i] );
  }
  for ( i = 0; i < gnum_fl_conn; i++ ) {
    activate_fl( i, 0 );
  }

  collect_A_info();

  /* 0 should be enough here...
   */
  reset_fixpoint( 1 );

}



void collect_A_info( void )

{

  static Bool first_call = TRUE;

  int i;

  if ( first_call ) {
    gA = ( int * ) calloc( gnum_op_conn, sizeof( int ) );
    gnum_A = 0;
    first_call = FALSE;
  }

  for ( i = 0; i < gnum_A; i++ ) {
    gop_conn[gA[i]].is_in_A = FALSE;
  }
  gnum_A = 0;

  for ( i = 0; i < lnum_E; i++ ) {
    if ( gef_conn[lE[i]].level != 0 ) break;
    if ( gop_conn[gef_conn[lE[i]].op].is_in_A ) {
      continue;
    }
    gop_conn[gef_conn[lE[i]].op].is_in_A = TRUE;
    gA[gnum_A++] = gef_conn[lE[i]].op;
  }

}



























/*******************************
 * RELAXED FIXPOINT ON A STATE *
 *******************************/




































Bool build_fixpoint( State *S, int *max )

{

  int start_ft, stop_ft, start_ef, stop_ef, i, time = 0;

  initialize_fixpoint( S );

  start_ft = 0;
  start_ef = 0;
  while ( TRUE ) {
    if ( all_goals_activated( time ) ) {
      break;
    }
    if ( start_ft == lnum_F ) {
      if ( fluents_hopeless( time ) ) {
	/* fixpoint, goals not reached
	 */
	*max = time;
	return FALSE;
      }
    }
    /* make space if necessary, and copy over
     * info from time to time+1 for fluents
     */
    extend_fluent_levels( time );
    for ( i = 0; i < gnum_fl_conn; i++ ) {
      if ( gfl_conn[i].def[time] ) {
	gfl_conn[i].def[time+1] = TRUE;
	gfl_conn[i].level[time+1] = gfl_conn[i].level[time];
      }
    }

    /* determine the next effect layer:
     * - activate the facts
     * - if level 0 activate the no preconds-ops
     * - activate the fluents at their <time> level
     */
    stop_ft = lnum_F;
    for ( i = start_ft; i < stop_ft; i++ ) {
      activate_ft( lF[i], time );
    }
    if ( time == 0 ) {
      for ( i = 0; i < lnum_0P_E; i++ ) {
	if ( gef_conn[l0P_E[i]].in_E ) {
	  continue;
	}
	new_ef( l0P_E[i] );
      }
    }
    for ( i = 0; i < gnum_fl_conn; i++ ) {
      activate_fl( i, time );
    }

    /* now say what the benefits of applying the new
     * effect layer are:
     * 
     * the facts,
     * plus the new fluent levels at time + 1.
     */
    stop_ef = lnum_E;
    for ( i = start_ef; i < stop_ef; i++ ) {
      activate_ef( lE[i], time );
    }
    /* on top of what the new effects have added to the fluents, all effects 
     * strictly below <time> can be applied again. Their effect might be 
     * different from what they've done before, as it might depend on
     * the rh fluent fl_
     */
    if ( time > 0 ) {
      for ( i = 0; i < start_ef; i++ ) {
	apply_ef( lE[i], time );
      }
    }
    /* now check whether there became any assigner applicable that is
     * mightier than all the increasers put together.
     *
     * this needs only be done for the non-artificial
     * fluents as the others obviously don't get
     * assigned at all.
     */
    for ( i = 0; i < gnum_real_fl_conn; i++ ) {
      if ( !gfl_conn[i].curr_assigned ) {
	/* no assigner in yet
	 */
	continue;
      }
      if ( !gfl_conn[i].def[time] ) {
	gfl_conn[i].def[time+1] = TRUE;
	gfl_conn[i].level[time+1] = gfl_conn[i].curr_max_assigned;
	continue;
      }
      if ( gfl_conn[i].curr_max_assigned > gfl_conn[i].level[time+1] ) {
	gfl_conn[i].level[time+1] = gfl_conn[i].curr_max_assigned;
      }
    }
    /* finally, determine the new levels of the artificial fluents
     * at the new time step.
     */
    determine_artificial_fl_levels( time + 1 );

    start_ft = stop_ft;
    start_ef = stop_ef;
    time++;
  }

  *max = time;
  return TRUE;

}



Bool fluents_hopeless( int time )

{

  int i, j;
  Bool minusinfty;
  float mneed;

  /* if no real fluent has improved from the previous step to this one,
   * then - with facts not improving either - the process has reached a fixpoint.
   *
   * for the formal details of this, ie. the mneed values, see the JAIR article.
   */

  if ( time == 0 ) {
    /* nothing has happened yet...
     */
    return FALSE;
  }

  for ( i = 0; i < gnum_real_fl_conn; i++ ) {
    gmneed_start_D[i] = gfl_conn[i].def[time-1];
    gmneed_start_V[i] = gfl_conn[i].level[time-1];
  }

  for ( i = 0; i < gnum_real_fl_conn; i++ ) {
    if ( !gfl_conn[i].def[time-1] &&
	 !gfl_conn[i].def[time] ) {
      /* this one has obviously not been made any better
       */
      continue;
    }
    if ( gfl_conn[i].def[time-1] &&
	 gfl_conn[i].level[time] == gfl_conn[i].level[time-1] ) {
      /* this one has not improved either
       */
      continue;
    }
    get_mneed( i, &minusinfty, &mneed );
    if ( gcmd_line.display_info == 333 ) {
      printf("\nstart values:");
      for ( j = 0; j < gnum_real_fl_conn; j++ ) {
	printf("\n"); print_fl_name( j ); 
	printf(" --- %d, %f", gmneed_start_D[j], gmneed_start_V[j]);
      }
      printf("\nmneed "); print_fl_name( i ); 
      printf(" --- %d, %f", minusinfty, mneed);
    }

    if ( minusinfty ) {
      /* this one is not needed at all
       */
      continue;
    }
    if ( gfl_conn[i].def[time-1] && gfl_conn[i].level[time-1] > mneed ) {
      /* here we already had a sufficient value at the last layer.
       */
      continue;
    }
    return FALSE;
  }

  return TRUE;
    
}



void initialize_fixpoint( State *S )

{

  static Bool first_call = TRUE;

  int i;

  if ( first_call ) {
    /* make initial space for fluent levels
     */
    extend_fluent_levels( -1 );

    /* get memory for local globals
     */
    lF = ( int * ) calloc( gnum_ft_conn, sizeof( int ) );
    lE = ( int * ) calloc( gnum_ef_conn, sizeof( int ) );
    lch_E = ( int * ) calloc( gnum_ef_conn, sizeof( int ) );
    l0P_E = ( int * ) calloc( gnum_ef_conn, sizeof( int ) );
    
    /* initialize connectivity graph members for
     * relaxed planning
     */
    lnum_0P_E = 0;
    for ( i = 0; i < gnum_ef_conn; i++ ) {      
      gef_conn[i].level = INFINITY;    
      gef_conn[i].in_E = FALSE;
      gef_conn[i].num_active_PCs = 0;
      gef_conn[i].ch = FALSE;

      gef_conn[i].num_active_f_PCs = 0;
      
      if ( gef_conn[i].num_PC == 0 &&
	   gef_conn[i].num_f_PC == 0 &&
	   !gef_conn[i].illegal ) {
	l0P_E[lnum_0P_E++] = i;
      }
    }
    for ( i = 0; i < gnum_op_conn; i++ ) {      
      gop_conn[i].is_in_A = FALSE;
      gop_conn[i].is_in_H = FALSE;
    }
    for ( i = 0; i < gnum_ft_conn; i++ ) {
      gft_conn[i].level = INFINITY;
      gft_conn[i].in_F = FALSE;
    }
    for ( i = 0; i < gnum_fl_conn; i++ ) {
      gfl_conn[i].curr_assigned = FALSE;
    }
    first_call = FALSE;
  }

  lnum_E = 0;
  lnum_ch_E = 0;

  lnum_F = 0;
  for ( i = 0; i < S->num_F; i++ ) {
    if ( gft_conn[S->F[i]].in_F ) {
      continue;
    }
    new_fact( S->F[i] );
  }
  /* only the real fls are ever in there
   */
  for ( i = 0; i < gnum_real_fl_conn; i++ ) {
    if ( !S->f_D[i] ) {
      continue;
    }
    gfl_conn[i].def[0] = TRUE;
    gfl_conn[i].level[0] = S->f_V[i];
  }
  /* now set the art. values from that.
   */
  determine_artificial_fl_levels( 0 );

}



void determine_artificial_fl_levels( int time )

{

  int i, j;
  float l;

  /* for all art. fls
   */
  for ( i = gnum_real_fl_conn; i < gnum_fl_conn; i++ ) {
    l = 0;
    for ( j = 0; j < gfl_conn[i].num_lnf; j++ ) {
      if ( !gfl_conn[gfl_conn[i].lnf_F[j]].def[time] ) break;
      l += (gfl_conn[i].lnf_C[j] * gfl_conn[gfl_conn[i].lnf_F[j]].level[time]);
    }
    if ( j < gfl_conn[i].num_lnf ) {
      /* one part yet undefined.
       */
      continue;
    } else {
      gfl_conn[i].def[time] = TRUE;
      gfl_conn[i].level[time] = l;
    }
  }

}



void extend_fluent_levels( int time )

{

  static int highest_seen;

  Bool *b;
  float *f1;

  int i, j;

  if ( time == -1 ) {
    highest_seen = RELAXED_STEPS_DEFAULT;
    for ( i = 0; i < gnum_fl_conn; i++ ) {
      gfl_conn[i].def = ( Bool * ) calloc( highest_seen, sizeof( Bool ) );
      for ( j = 0; j < highest_seen; j++ ) {
	gfl_conn[i].def[j] = FALSE;
      }
      gfl_conn[i].level = ( float * ) calloc( highest_seen, sizeof( float ) );
    }
    return;
  }

  if ( time + 1 < highest_seen ) return;

  b = ( Bool * ) calloc( time + 1, sizeof( Bool ) );
  f1 = ( float * ) calloc( time + 1, sizeof( float ) );

  highest_seen = time + 10;
  for ( i = 0; i < gnum_fl_conn; i++ ) {
    for ( j = 0; j <= time; j++ ) {
      b[j] = gfl_conn[i].def[j];
      f1[j] = gfl_conn[i].level[j];
    }

    free( gfl_conn[i].def );
    free( gfl_conn[i].level );
    gfl_conn[i].def = ( Bool * ) calloc( highest_seen, sizeof( Bool ) );
    gfl_conn[i].level = ( float * ) calloc( highest_seen, sizeof( float ) );

    for ( j = 0; j <= time; j++ ) {
      gfl_conn[i].def[j] = b[j];
      gfl_conn[i].level[j] = f1[j];
    }
    for ( j = time + 1; j < highest_seen; j++ ) {
      gfl_conn[i].def[j] = FALSE;
    }
  }

  free( b );
  free( f1 );

}



void activate_ft( int index, int time )

{

  int i;

  gft_conn[index].level = time;

  for ( i = 0; i < gft_conn[index].num_PC; i++ ) {
    /* never activate illegal effects.
     */
    if ( gef_conn[gft_conn[index].PC[i]].illegal ) continue;

    gef_conn[gft_conn[index].PC[i]].num_active_PCs++;
    if ( !gef_conn[gft_conn[index].PC[i]].ch ) {
      gef_conn[gft_conn[index].PC[i]].ch = TRUE;
      lch_E[lnum_ch_E++] = gft_conn[index].PC[i];
    }
    if ( gef_conn[gft_conn[index].PC[i]].num_active_PCs ==
	 gef_conn[gft_conn[index].PC[i]].num_PC &&
	 gef_conn[gft_conn[index].PC[i]].num_active_f_PCs ==
	 gef_conn[gft_conn[index].PC[i]].num_f_PC ) {
      new_ef( gft_conn[index].PC[i] );
    }
  }

}



void activate_fl( int index, int time )

{

  int i, ef;

  if ( !gfl_conn[index].def[time] ) return;

  for ( i = 0; i < gfl_conn[index].num_PC; i++ ) {
    ef = gfl_conn[index].PC[i];
    if ( gef_conn[ef].illegal ) continue;

    if ( gef_conn[ef].f_PC_direct_comp[index] == IGUAL ) {
      printf("\n\nprec of addressed ef does not care about fl!\n\n");
      exit( 1 );
    }
    if ( !number_comparison_holds( gef_conn[ef].f_PC_direct_comp[index],
				   gfl_conn[index].level[time],
				   gef_conn[ef].f_PC_direct_c[index] ) ) {
      /* the level is not yet high enough for this one
       */
      continue;
    }
    if ( time > 0 &&
	 gfl_conn[index].def[time-1] &&
	 number_comparison_holds( gef_conn[ef].f_PC_direct_comp[index],
				  gfl_conn[index].level[time-1],
				  gef_conn[ef].f_PC_direct_c[index] ) ) {
      /* last time this was already in: that one's old!
       * do not count it!
       */
      continue;
    }
    gef_conn[ef].num_active_f_PCs++;
    if ( !gef_conn[ef].ch ) {
      gef_conn[ef].ch = TRUE;
      lch_E[lnum_ch_E++] = ef;
    }
    if ( gef_conn[ef].num_active_PCs == gef_conn[ef].num_PC &&
	 gef_conn[ef].num_active_f_PCs == gef_conn[ef].num_f_PC ) {
      new_ef( ef );
    }
  }

}



void activate_ef( int index, int time )

{

  int i, fl;
  float val;

  if ( gef_conn[index].removed ) {
    printf("\n\nactivating removed effect!!\n\n");
    exit( 1 );
  }
  if ( gef_conn[index].illegal ) {
    printf("\n\nactivating illegal effect!!\n\n");
    exit( 1 );
  }

  gef_conn[index].level = time;

  for ( i = 0; i < gef_conn[index].num_A; i++ ) {
    if ( gft_conn[gef_conn[index].A[i]].in_F ) {
      continue;
    }
    new_fact( gef_conn[index].A[i] );
  }

  for ( i = 0; i < gef_conn[index].num_IN; i++ ) {
    fl = gef_conn[index].IN_fl[i];
    if ( !gfl_conn[fl].def[time] ) {
      /* in principle, we could skip this action here as
       * it affects a fluent that is yet undefined.
       *
       * ...seems difficult to integrate into implementation,
       * does not matter much probably (?): so we relax
       * the task further in the sense that we allow this action
       * here, only it has of course no effect on the fluent.
       */
      continue;
    }
    /* value is either the constant, or the (artificial lnf?) fl_ level
     * at <time> plus the constant.
     */
    if ( gef_conn[index].IN_fl_[i] == -1 ) {
      val = gef_conn[index].IN_c[i];
    } else {
      if ( !gfl_conn[gef_conn[index].IN_fl_[i]].def[time] ) {
	/* this one does not help us here.
	 */
	continue;
      }
      val = gfl_conn[gef_conn[index].IN_fl_[i]].level[time] + gef_conn[index].IN_c[i];
    }
    /* we only consider the effect if it helps us.
     */
    if ( val > 0 ) {
      gfl_conn[fl].level[time+1] += val;
    }
  }

  /* the assigners are remembered in a parallel sort of way...
   */
  for ( i = 0; i < gef_conn[index].num_AS; i++ ) {
    fl = gef_conn[index].AS_fl[i];
    if ( gef_conn[index].AS_fl_[i] == -1 ) {
      val = gef_conn[index].AS_c[i];
    } else {
      if ( !gfl_conn[gef_conn[index].AS_fl_[i]].def[time] ) {
	/* this one does not help us here.
	 */
	continue;
      }
      val = gfl_conn[gef_conn[index].AS_fl_[i]].level[time] + gef_conn[index].AS_c[i];
    }
    if ( gfl_conn[fl].curr_assigned ) {
      if ( gfl_conn[fl].curr_max_assigned < val ) {
	gfl_conn[fl].curr_max_assigned = val;
      }
    } else {
      gfl_conn[fl].curr_assigned = TRUE;
      gfl_conn[fl].curr_max_assigned = val;
    }
  }

}



/* this one is used to apply effects already there
 * at later time steps - necessary because their
 * numeric effects might have changed.
 */
void apply_ef( int index, int time )

{

  int i, fl;
  float val;

  if ( gef_conn[index].removed ) {
    printf("\n\napplying removed effect!!\n\n");
    exit( 1 );
  }
  if ( gef_conn[index].illegal ) {
    return;
  }

  /* only numerical effects matter.
   */
  for ( i = 0; i < gef_conn[index].num_IN; i++ ) {
    fl = gef_conn[index].IN_fl[i];
    if ( !gfl_conn[fl].def[time] ) {
      continue;
    }
    if ( gef_conn[index].IN_fl_[i] == -1 ) {
      val = gef_conn[index].IN_c[i];
    } else {
      if ( !gfl_conn[gef_conn[index].IN_fl_[i]].def[time] ) {
	/* no effect here.
	 */
	continue;
      }
      val = gfl_conn[gef_conn[index].IN_fl_[i]].level[time] + gef_conn[index].IN_c[i];
    }
    if ( val > 0 ) {
      gfl_conn[fl].level[time+1] += val;
    }
  }

  for ( i = 0; i < gef_conn[index].num_AS; i++ ) {
    fl = gef_conn[index].AS_fl[i];
    if ( gef_conn[index].AS_fl_[i] == -1 ) {
      val = gef_conn[index].AS_c[i];
    } else {
      if ( !gfl_conn[gef_conn[index].AS_fl_[i]].def[time] ) {
	/* no effect here.
	 */
	continue;
      }
      val = gfl_conn[gef_conn[index].AS_fl_[i]].level[time] + gef_conn[index].AS_c[i];
    }
    if ( gfl_conn[fl].curr_assigned ) {
      if ( gfl_conn[fl].curr_max_assigned < val ) {
	gfl_conn[fl].curr_max_assigned = val;
      }
    } else {
      gfl_conn[fl].curr_assigned = TRUE;
      gfl_conn[fl].curr_max_assigned = val;
    }
  }

}



void new_fact( int index )

{

  lF[lnum_F++] = index;
  gft_conn[index].in_F = TRUE;

}



void new_ef( int index )

{

  lE[lnum_E++] = index;
  gef_conn[index].in_E = TRUE;

}



void reset_fixpoint( int max )

{

  int i, j;

  for ( i = 0; i < lnum_F; i++ ) {
    gft_conn[lF[i]].level = INFINITY;
    gft_conn[lF[i]].in_F = FALSE;
  }

  for ( i = 0; i < lnum_E; i++ ) {
    gef_conn[lE[i]].level = INFINITY;
    gef_conn[lE[i]].in_E = FALSE;
  }

  for ( i = 0; i < lnum_ch_E; i++ ) {
    gef_conn[lch_E[i]].num_active_PCs = 0;
    gef_conn[lch_E[i]].num_active_f_PCs = 0;
    gef_conn[lch_E[i]].ch = FALSE;
  }

  for ( i = 0; i < gnum_fl_conn; i++ ) {
    for ( j = 0; j <= max; j++ ) {
      gfl_conn[i].def[j] = FALSE;
    }
    gfl_conn[i].curr_assigned = FALSE;
  }

}



Bool all_goals_activated( int time ) 

{

  int i;

  for ( i = 0; i < gnum_flogic_goal; i++ ) {
    if ( !gft_conn[gflogic_goal[i]].in_F ) {
      return FALSE;
    }
  }

  for ( i = 0; i < gnum_fnumeric_goal; i++ ) {
    if ( !gfl_conn[gfnumeric_goal_fl[i]].def[time] ) {
      return FALSE;
    }
    if ( !number_comparison_holds( gfnumeric_goal_comp[i],
				   gfl_conn[gfnumeric_goal_fl[i]].level[time],
				   gfnumeric_goal_c[i] ) ) {
      return FALSE;
    }
  }

  for ( i = 0; i < gnum_flogic_goal; i++ ) {
    if ( gft_conn[gflogic_goal[i]].level == INFINITY ) {
      gft_conn[gflogic_goal[i]].level = time;
    }
  }

  return TRUE;

}



void print_fixpoint_result( void )

{

  int time, i;
  Bool hit, hit_F, hit_E, hit_FL;

  time = 0;
  while ( 1 ) {
    hit = FALSE;
    hit_F = FALSE;
    hit_E = FALSE;
    hit_FL = FALSE;
    for ( i = 0; i < gnum_ft_conn; i++ ) {
      if ( gft_conn[i].level == time ) {
	hit = TRUE;
	hit_F = TRUE;
	break;
      }
    }
    for ( i = 0; i < gnum_ef_conn; i++ ) {
      if ( gef_conn[i].level == time ) {
	hit = TRUE;
	hit_E = TRUE;
	break;
      }
    }
    for ( i = 0; i < gnum_fl_conn; i++ ) {
      if ( gfl_conn[i].def[time] ) {
	hit = TRUE;
	hit_FL = TRUE;
	break;
      }
    }
    if ( !hit ) {
      break;
    }
 
    printf("\n\nLEVEL %d:", time);
    if ( hit_F ) {
      printf("\n\nFACTS:");
      for ( i = 0; i < gnum_ft_conn; i++ ) {
	if ( gft_conn[i].level == time ) {
	  printf("\n");
	  print_ft_name( i );
	}
      }
    }
    if ( hit_FL ) {
      printf("\n\nFLUENTS:");
      for ( i = 0; i < gnum_fl_conn; i++ ) {
	if ( gfl_conn[i].def[time] ) {
	  printf("\n");
	  print_fl_name( i );
	  printf(": %f", gfl_conn[i].level[time]);
	} else {
	  printf("\n");
	  print_fl_name( i );
	  printf(": UNDEF");
	}
      }
    }
    if ( hit_E ) {
      printf("\n\nEFS:");
      for ( i = 0; i < gnum_ef_conn; i++ ) {
	if ( gef_conn[i].level == time ) {
	  printf("\neffect %d to ", i);
	  print_op_name( gef_conn[i].op );
	}
      }
    }

    time++;
  }
  fflush( stdout );

}
 


/* naive implementation of the mneed computation. speedups
 * should be possible by utilizing effective data access, and
 * dynamic programming according to topological sorting wrp to
 * := dependencies.
 * 
 * wonder whether that process is time relevant at all?
 *
 * function is recursive, and will terminate because the :=
 * dependencies are cycle-free.
 */
void get_mneed( int fl, Bool *minusinfty, float *val )

{

  int ef, pc, i, fl_, c, in, g, as;
  float val_, mneed_;
  Bool minusinfty_;

  /* this counts the number of hits; 0 --> mneed is -infty
   */
  c = 0;
  /* check through the actions, i.e. effects. I suppose this could be made
   * *a lot* faster by checking through the PC information of the fl;
   * additionally, we'd need fast access to the art. fluents that fl 
   * participates in.
   */
  for ( ef = 0; ef < gnum_ef_conn; ef++ ) {
    /* the preconds must be supported above their required value.
     */
    for ( pc = 0;  pc < gef_conn[ef].num_f_PC; pc++ ) {
      /* constraint here is gef_conn[ef].f_PC_fl[pc] >= [>] gef_conn[ef].f_PC_c[pc]
       * where lh side can be lnf expression.
       */
      fl_ = gef_conn[ef].f_PC_fl[pc];
      if ( fl_ < 0 ) continue;
      if ( fl_ == fl ) {
	c++;
	val_ = gef_conn[ef].f_PC_c[pc];
	if ( c == 1 || val_ > *val ) {
	  *val = val_;
	}
	continue;
      }
      if ( !gfl_conn[fl_].artificial ) continue;
      for ( i = 0; i < gfl_conn[fl_].num_lnf; i++ ) {
	if ( gfl_conn[fl_].lnf_F[i] == fl ) {
	  /* might be that the expression can't be supported --
	   * if one of the fluents is undefined.
	   */
	  if ( supv( &val_, fl, fl_, gef_conn[ef].f_PC_c[pc] ) ) {
	    c++;
	    if ( c == 1 || val_ > *val ) {
	      *val = val_;
	    }
	  }
	  break;
	}
      }
    }

    /* the += effs must be supported above 0.
     */
    for ( in = 0; in < gef_conn[ef].num_IN; in++ ) {
      /* += eff here is gef_conn[ef].IN_fl[in] += gef_conn[ef].IN_fl_[in] + 
       *                                          gef_conn[ef].IN_c[in]
       * where gef_conn[ef].IN_fl_[in] can be lnf expression.
       */
      /* relevance...
       */
      if ( !gfl_conn[gef_conn[ef].IN_fl[in]].relevant ) {
	continue;
      }
      fl_ = gef_conn[ef].IN_fl_[in];
      if ( fl_ < 0 ) continue;
      if ( fl_ == fl ) {
	c++;
	val_ = (-1) * gef_conn[ef].IN_c[in];
	if ( c == 1 || val_ > *val ) {
	  *val = val_;
	}
	continue;
      }
      if ( !gfl_conn[fl_].artificial ) continue;
      for ( i = 0; i < gfl_conn[fl_].num_lnf; i++ ) {
	if ( gfl_conn[fl_].lnf_F[i] == fl ) {
	  if ( supv( &val_, fl, fl_, (-1) * gef_conn[ef].IN_c[in] ) ) {
	    c++;
	    if ( c == 1 || val_ > *val ) {
	      *val = val_;
	    }
	  }
	  break;
	}
      }
    }

    /* the := effs must be supported above the mneed value of the affected
     * varuable..
     */
    for ( as = 0; as < gef_conn[ef].num_AS; as++ ) {
      /* := eff here is gef_conn[ef].AS_fl[as] := gef_conn[ef].AS_fl_[as] + 
       *                                          gef_conn[ef].AS_c[as]
       * where gef_conn[ef].AS_fl_[as] can be lnf expression.
       */
      /* relevance...
       */
      if ( !gfl_conn[gef_conn[ef].AS_fl[as]].relevant ) {
	continue;
      }
      /* after this, -infty handling is actually superfluous... or so I'd suppose...
       */
      fl_ = gef_conn[ef].AS_fl_[as];
      if ( fl_ < 0 ) continue;
      if ( fl_ == fl ) {
	get_mneed( gef_conn[ef].AS_fl[as], &minusinfty_, &mneed_ );
	if ( !minusinfty_ ) {
	  c++;
	  val_ = mneed_ - gef_conn[ef].AS_c[as];
	  if ( c == 1 || val_ > *val ) {
	    *val = val_;
	  }
	}
	continue;
      }
      if ( !gfl_conn[fl_].artificial ) continue;
      for ( i = 0; i < gfl_conn[fl_].num_lnf; i++ ) {
	if ( gfl_conn[fl_].lnf_F[i] == fl ) {
	  get_mneed( gef_conn[ef].AS_fl[as], &minusinfty_, &mneed_ );
	  if ( !minusinfty_ ) {
	    if ( supv( &val_, fl, fl_, mneed_ - gef_conn[ef].AS_c[as] ) ) {
	      c++;
	      if ( c == 1 || val_ > *val ) {
		*val = val_;
	      }
	    }
	    break;
	  }
	}
      }
    }

  }/* end of ef loop */

  /* check through the numerical goals.
   */
  for ( g = 0; g < gnum_fnumeric_goal; g++ ) {
    /* constraint here is gfnumeric_goal_fl[g] >= [>] gfnumeric_goal_c[g]
     * where lh side can be lnf expression.
     */
    fl_ = gfnumeric_goal_fl[g];
    if ( fl_ < 0 ) continue;
    if ( fl_ == fl ) {
      c++;
      val_ = gfnumeric_goal_c[g];
      if ( c == 1 || val_ > *val ) {
	*val = val_;
      }
    }
    if ( !gfl_conn[fl_].artificial ) continue;
    for ( i = 0; i < gfl_conn[fl_].num_lnf; i++ ) {
      if ( gfl_conn[fl_].lnf_F[i] == fl ) {
	if ( supv( &val_, fl, fl_, gfnumeric_goal_c[g] ) ) {
	  c++;
	  if ( c == 1 || val_ > *val ) {
	    *val = val_;
	  }
	}
	break;
      }
    }
  }

  *minusinfty = ( c == 0 ) ? TRUE : FALSE;

}   



Bool supv( float *val, int fl, int expr, float c_ )

{

  int i, pos = 0;

  *val = c_;

  for ( i = 0; i < gfl_conn[expr].num_lnf; i++ ) {
    if ( gfl_conn[expr].lnf_F[i] == fl ) {
      pos = i;
      continue;
    }
    if ( !gmneed_start_D[gfl_conn[expr].lnf_F[i]] ) {
      /* this expression contains an undef fluent -->
       * no matter how much we increase fl, it won't help
       * at all.
       */
      return FALSE;
    }
    *val -= gfl_conn[expr].lnf_C[i] * 
      gmneed_start_V[gfl_conn[expr].lnf_F[i]];
  }

  /* this here is > 0 (hopefully -- yes, checked that)
   */
  *val /= gfl_conn[expr].lnf_C[pos];

  return TRUE;

}




















/**************************************
 * FIRST RELAXED PLAN (1P) EXTRACTION *
 **************************************/



























int extract_1P( int max )

{

  static Bool first_call = TRUE;
  int i, max_goal_level, time;

  if ( first_call ) {
    for ( i = 0; i < gnum_ft_conn; i++ ) {
      gft_conn[i].is_true = INFINITY;
      gft_conn[i].is_goal = FALSE;
      gft_conn[i].ch = FALSE;
    }
    for ( i = 0; i < gnum_op_conn; i++ ) {
      gop_conn[i].is_used = INFINITY;
    }
    for ( i = 0; i < gnum_ef_conn; i++ ) {
      gef_conn[i].in_plan = INFINITY;
    }
    lch_F = ( int * ) calloc( gnum_ft_conn, sizeof( int ) );
    lnum_ch_F = 0;
    lused_O = ( int * ) calloc( gnum_op_conn, sizeof( int ) );
    lnum_used_O = 0;
    lin_plan_E = ( int * ) calloc( gnum_ef_conn, sizeof( int ) );
    lnum_in_plan_E = 0;
    first_call = FALSE;
  }

  reset_search_info();

  max_goal_level = initialize_goals( max );

  if ( gcmd_line.optimize && goptimization_established ) {
    /* we are optimizing cost;
     * initialize global cost of the relaxed plan.
     */
    gcost = 0;
  }

  lh = 0;
  for ( time = max_goal_level; time > 0; time-- ) {
    achieve_goals( time );
  }

  return lh;

}



int initialize_goals( int max )

{

  static Bool first_call = TRUE;
  static int highest_seen;

  int i, j, max_goal_level, ft, fl;
  Comparator comp;
  float val;

  if ( first_call ) {
    lgoals_at = ( int ** ) calloc( RELAXED_STEPS_DEFAULT, sizeof( int * ) );
    lnum_goals_at = ( int * ) calloc( RELAXED_STEPS_DEFAULT, sizeof( int ) );
    lf_goals_c_at = ( float ** ) calloc( RELAXED_STEPS_DEFAULT, sizeof( float * ) );
    lf_goals_comp_at = ( Comparator ** ) calloc( RELAXED_STEPS_DEFAULT, sizeof( Comparator * ) );
    for ( i = 0; i < RELAXED_STEPS_DEFAULT; i++ ) {
      lgoals_at[i] = ( int * ) calloc( gnum_ft_conn, sizeof( int ) );
      lf_goals_c_at[i] = ( float * ) calloc( gnum_fl_conn, sizeof( float ) );
      lf_goals_comp_at[i] = ( Comparator * ) calloc( gnum_fl_conn, sizeof( Comparator ) );
    }
    highest_seen = RELAXED_STEPS_DEFAULT;

    lHcomp = ( Comparator * ) calloc( gnum_fl_conn, sizeof( Comparator ) );
    lHc = ( float * ) calloc( gnum_fl_conn, sizeof( float ) );
    first_call = FALSE;
  }

  if ( max + 1 > highest_seen ) {
    for ( i = 0; i < highest_seen; i++ ) {
      free( lgoals_at[i] );
      free( lf_goals_c_at[i] );
      free( lf_goals_comp_at[i] );
    }
    free( lgoals_at );
    free( lnum_goals_at );
    free( lf_goals_c_at );
    free( lf_goals_comp_at );
    highest_seen = max + 10;
    lgoals_at = ( int ** ) calloc( highest_seen, sizeof( int * ) );
    lnum_goals_at = ( int * ) calloc( highest_seen, sizeof( int ) );
    lf_goals_c_at = ( float ** ) calloc( highest_seen, sizeof( float * ) );
    lf_goals_comp_at = ( Comparator ** ) calloc( highest_seen, sizeof( Comparator * ) );
    for ( i = 0; i < highest_seen; i++ ) {
      lgoals_at[i] = ( int * ) calloc( gnum_ft_conn, sizeof( int ) );
      lf_goals_c_at[i] = ( float * ) calloc( gnum_fl_conn, sizeof( float ) );
      lf_goals_comp_at[i] = ( Comparator * ) calloc( gnum_fl_conn, sizeof( Comparator ) );
    }
  }

  for ( i = 0; i < max + 1; i++ ) {
    lnum_goals_at[i] = 0;
    for ( j = 0; j < gnum_fl_conn; j++ ) {
      lf_goals_comp_at[i][j] = IGUAL;
      /* probably not necessary; igual...
       */
      lHcomp[j] = IGUAL;
    }
  }

  max_goal_level = 0;
  for ( i = 0; i < gnum_flogic_goal; i++ ) {
    ft = gflogic_goal[i];
    /* level can't be INFINITY as otherwise 1P wouldn't have
     * been called.
     */
    if ( gft_conn[ft].level > max_goal_level ) {
      max_goal_level = gft_conn[ft].level;
    }
    lgoals_at[gft_conn[ft].level][lnum_goals_at[gft_conn[ft].level]++] = ft;
    gft_conn[ft].is_goal = TRUE;
    if ( !gft_conn[ft].ch ) {
      lch_F[lnum_ch_F++] = ft;
      gft_conn[ft].ch = TRUE;
    }
  }

  for ( i = 0; i < gnum_fnumeric_goal; i++ ) {
    fl = gfnumeric_goal_fl[i];
    val = gfnumeric_goal_c[i];
    comp = gfnumeric_goal_comp[i];
    for ( j = 0; j <= max; j++ ) {
      if ( !gfl_conn[fl].def[j] ) continue;
      if ( number_comparison_holds( comp, gfl_conn[fl].level[j], val ) ) break;
    }
    if ( j > max ) {
      printf("\n\nnumeric goal not reached in 1P??\n\n");
      exit( 1 );
    }
    if ( j > max_goal_level ) {
      max_goal_level = j;
    }
    lf_goals_c_at[j][fl] = val;
    lf_goals_comp_at[j][fl] = comp;
  }

  return max_goal_level;

}



void achieve_goals( int time )

{

  int i, j, k, ft, min_p, min_e, ef, p;
  float val;

  /* achieve the goals set at level time >= 1
   */
  
  if ( gcmd_line.display_info == 127 ) {
    printf("\nselecting at step %3d: ", time-1);
  }

  /* before we start, we must translate the artificial goals
   * into real goals.
   */
  for ( i = gnum_real_fl_conn; i < gnum_fl_conn; i++ ) {
    if ( lf_goals_comp_at[time][i] == IGUAL ) {
      /* this one isn't needed
       */
      continue;
    }
    enforce_artificial_goal( i, time );
  }

  /* for helpful actions:
   * remember at time 1 what the goals were.
   */
  if ( time == 1 ) {
    for ( i = 0; i < gnum_real_fl_conn; i++ ) {
      lHcomp[i] = lf_goals_comp_at[time][i];
      lHc[i] = lf_goals_c_at[time][i];
    }
  }

  /* first, push the numeric goals at this level so far down that
   * the requirement for each of them can be fulfilled in the previous
   * level.
   */
  for ( i = 0; i < gnum_real_fl_conn; i++ ) {
    if ( lf_goals_comp_at[time][i] == IGUAL ) {
      continue;
    }
    if ( gfl_conn[i].def[time-1] &&
	 number_comparison_holds( lf_goals_comp_at[time][i],
				  gfl_conn[i].level[time-1],
				  lf_goals_c_at[time][i] ) ) {
      /* this can be solved one step earlier.
       * propagate it downwards and mark as OK.
       */
      update_f_goal( i, time-1, lf_goals_comp_at[time][i], lf_goals_c_at[time][i] );
      lf_goals_comp_at[time][i] = IGUAL;
      continue;
    }
    /* if there is a good assigner, then take it.
     */
    for ( j = 0; j < gfl_conn[i].num_AS; j++ ) {
      ef = gfl_conn[i].AS[j];
      if ( !LESS( gef_conn[ef].level, time ) ) {
	/* we allow any effect that's already there
	 */
	continue;
      }
      if ( gfl_conn[i].AS_fl_[j] != -1 &&
	   !gfl_conn[gfl_conn[i].AS_fl_[j]].def[time-1] ) {
	/* accesses an undefined value.
	 */
	continue;
      }
      if ( gfl_conn[i].AS_fl_[j] != -1 ) {
	val = gfl_conn[gfl_conn[i].AS_fl_[j]].level[time-1] + gfl_conn[i].AS_c[j];
      } else {
	val = gfl_conn[i].AS_c[j];
      }
      if ( !number_comparison_holds( lf_goals_comp_at[time][i],
				     val,
				     lf_goals_c_at[time][i] ) ) {
	/* that one is not strong enough.
	 */
	continue;
      }
      break;
    }
    if ( j < gfl_conn[i].num_AS ) {
      /* ef is an assigner that is strong enough and already there.
       */
      if ( gef_conn[ef].in_plan == time - 1 ) {
	printf("\n\nassigner already selected, nevertheless goal still there\n\n");
	exit( 1 );
      } else {
	if ( gef_conn[ef].in_plan == INFINITY ) {
	  lin_plan_E[lnum_in_plan_E++] = ef;
	}
	gef_conn[ef].in_plan = time - 1;
	if ( gcmd_line.optimize && goptimization_established ) {
	  /* we want to execute this effect here, so we gotta live with the cost.
	   */
	  gcost += gef_conn[ef].cost;
	}
      }
      /* now select the resp. op at this level, if necessary
       */
      select_op( time, gef_conn[ef].op );
      /* now mark the benefits of that effect, introducing
       * also the fl_ level enforcement goals for each effect
       * that is useful for solving a goal at time: in particular,
       * this will be the one we have just selected.
       */      
      introduce_benefits_and_enforcements( time, ef );
      /* now introduce the new goals
       */
      introduce_pc_goals( time, ef );

      /* care about next fluent
       */
      continue;
    }
    /* debug...
     */
    if ( !gfl_conn[i].def[time-1] ) {
      printf("\n\nall assignerss applied yet goal not fulfilled - undefined below.\n\n");
      exit( 1 );
    }



    /* no good assigner available. thus, push the goal at this level so far 
     * down that its requirement can be fulfilled in the previous level.
     */
    for ( j = 0; j < gfl_conn[i].num_IN; j++ ) {
      /* go through increasers in constant quantity order top to
       * bottom (see inst_final.c);
       */
      ef = gfl_conn[i].IN[j];
      if ( !LESS( gef_conn[ef].level, time ) ) {
	continue;
      }
      if ( gfl_conn[i].IN_fl_[j] != -1 &&
	   !gfl_conn[gfl_conn[i].IN_fl_[j]].def[time-1] ) {
	/* accesses an undefined fluent.
	 */
	continue;
      }
      if ( gfl_conn[i].IN_fl_[j] != -1 ) {
	val = gfl_conn[gfl_conn[i].IN_fl_[j]].level[time-1] + gfl_conn[i].IN_c[j];
      } else {
	val = gfl_conn[i].IN_c[j];
      }
      if ( val <= 0 ) {
	/* that one does not help us at all.
	 */
	continue;
      }
      /* if ef is already selected here, we can not use it anymore;
       * else, record it as selected.
       */
      if ( gef_conn[ef].in_plan == time - 1 ) {
	continue;
      } else {
	if ( gef_conn[ef].in_plan == INFINITY ) {
	  lin_plan_E[lnum_in_plan_E++] = ef;
	}
	gef_conn[ef].in_plan = time - 1;
	if ( gcmd_line.optimize && goptimization_established ) {
	  gcost += gef_conn[ef].cost;
	}
      }
      /* do the usual stuff...
       */
      select_op( time, gef_conn[ef].op );
      introduce_benefits_and_enforcements( time, ef );
      introduce_pc_goals( time, ef );
      /* stop as soon as 
       * goal can be fulfilled one step below.
       */
      if ( number_comparison_holds( lf_goals_comp_at[time][i],
				    gfl_conn[i].level[time-1],
				    lf_goals_c_at[time][i] ) ) {
	break;
      }
    }
    /* now propagate the revised goal downward, and say we are finished with
     * this one.
     */
    update_f_goal( i, time-1, lf_goals_comp_at[time][i], lf_goals_c_at[time][i] );
    lf_goals_comp_at[time][i] = IGUAL;

    /* debug...
     */
    if ( !number_comparison_holds( lf_goals_comp_at[time-1][i],
				   gfl_conn[i].level[time-1],
				   lf_goals_c_at[time-1][i] ) ) {
      printf("\n\nall increasers applied yet goal not fulfilled.\n\n");
      exit( 1 );
    }
  }/* fluents at level time */



  /* now achieve also the remaining logic goals here.
   */
  for ( i = 0; i < lnum_goals_at[time]; i++ ) {
    ft = lgoals_at[time][i];

    if ( gft_conn[ft].is_true == time ) {
      /* fact already added by prev now selected op
       */
      continue;
    }

    min_p = INFINITY;
    min_e = -1;
    for ( j = 0; j < gft_conn[ft].num_A; j++ ) {
      ef = gft_conn[ft].A[j];
      if ( gef_conn[ef].level != time - 1 ) continue; 
      p = 0;
      for ( k = 0; k < gef_conn[ef].num_PC; k++ ) {
	p += gft_conn[gef_conn[ef].PC[k]].level;
      }
      if ( LESS( p, min_p ) ) {
	min_p = p;
	min_e = ef;
      }
    }
    ef = min_e;
    /* if ef is already selected, we can not use it anymore;
     * else, record it as selected.
     *
     * actually it can't happen here that the ef
     * is already selected as then the goal is true already.
     * nevermind.
     */
    if ( gef_conn[ef].in_plan == time - 1 ) {
      continue;
    } else {
      if ( gef_conn[ef].in_plan == INFINITY ) {
	lin_plan_E[lnum_in_plan_E++] = ef;
      }
      gef_conn[ef].in_plan = time - 1;
      if ( gcmd_line.optimize && goptimization_established ) {
	gcost += gef_conn[ef].cost;
      }
    }
    select_op( time, gef_conn[ef].op );
    introduce_benefits_and_enforcements( time, ef );
    introduce_pc_goals( time, ef );
  }

}



void enforce_artificial_goal( int fl, int time )

{

  int i;

  if ( !gfl_conn[fl].artificial ) {
    printf("\n\ntrying to enforce non-artificial goal\n\n");
    exit( 1 );
  }

  /* for now, we simply require the maximum levels of all 
   * composites.
   */
  for ( i = 0; i < gfl_conn[fl].num_lnf; i++ ) {
    update_f_goal( gfl_conn[fl].lnf_F[i], time, GEQ,
		   gfl_conn[gfl_conn[fl].lnf_F[i]].level[time] );
  }
  
}



void select_op( int time, int op )

{

  if ( gop_conn[op].is_used != time - 1 ) {
    /* we don't have this op yet at this level
     * --> count it and record it for setting back info.
     */
    if ( gop_conn[op].is_used == INFINITY ) {
      lused_O[lnum_used_O++] = op;
    }
    gop_conn[op].is_used = time - 1;
    lh++;
    if ( gcmd_line.display_info == 127 ) {
      printf("\n                       ");
      print_op_name( op );
    }
  }

}



void introduce_benefits_and_enforcements( int time, int ef )

{

  int k, l, ft, fl;
  float val;

  for ( k = 0; k < gef_conn[ef].num_A; k++ ) {
    ft = gef_conn[ef].A[k];
    gft_conn[ft].is_true = time;
    if ( !gft_conn[ft].ch ) {
      lch_F[lnum_ch_F++] = ft;
      gft_conn[ft].ch = TRUE;
    }
  }

  for ( k = 0; k < gef_conn[ef].num_AS; k++ ) {
    fl = gef_conn[ef].AS_fl[k];
    if ( lf_goals_comp_at[time][fl] == IGUAL ) {
      continue;
    }
    if ( !assign_value( ef, time - 1, k, &val ) ) {
      continue;
    }
    if ( number_comparison_holds( lf_goals_comp_at[time][fl],
				  val,
				  lf_goals_c_at[time][fl] ) ) {
      /* this effect assigns what we wanted there. enforce its
       * dependency fluent fl_
       */
      lf_goals_comp_at[time][fl] = IGUAL;
      enforce_assign( ef, time - 1, k );
    }
  }
  for ( k = 0; k < gef_conn[ef].num_IN; k++ ) {
    fl = gef_conn[ef].IN_fl[k];
    if ( lf_goals_comp_at[time][fl] == IGUAL ) {
      continue;
    }
    if ( !increase_value( ef, time - 1, k, &val ) ) {
      continue;
    }
    if ( val > 0 ) {
      lf_goals_c_at[time][fl] -= val;
      enforce_increase( ef, time - 1, k );
    }
  }

  for ( k = 0; k < gef_conn[ef].num_I; k++ ) {
    if ( gef_conn[gef_conn[ef].I[k]].in_plan == time - 1 ) {
      continue;
    } else {
      if ( gef_conn[gef_conn[ef].I[k]].in_plan == INFINITY ) {
	lin_plan_E[lnum_in_plan_E++] = gef_conn[ef].I[k];
      }
      gef_conn[gef_conn[ef].I[k]].in_plan = time - 1;
      if ( gcmd_line.optimize && goptimization_established ) {
	gcost += gef_conn[gef_conn[ef].I[k]].cost;
      }
    }
    for ( l = 0; l < gef_conn[gef_conn[ef].I[k]].num_A; l++ ) {
      ft = gef_conn[gef_conn[ef].I[k]].A[l];
      gft_conn[ft].is_true = time;
      if ( !gft_conn[ft].ch ) {
	lch_F[lnum_ch_F++] = ft;
	gft_conn[ft].ch = TRUE;
      }
    }
    for ( l = 0; l < gef_conn[gef_conn[ef].I[k]].num_AS; l++ ) {
      fl = gef_conn[gef_conn[ef].I[k]].AS_fl[l];
      if ( lf_goals_comp_at[time][fl] == IGUAL ) {
	continue;
      }
      if ( !assign_value( gef_conn[ef].I[k], time - 1, l, &val ) ) {
	continue;
      }
      if ( number_comparison_holds( lf_goals_comp_at[time][fl],
				    val,
				    lf_goals_c_at[time][fl] ) ) {
	lf_goals_comp_at[time][fl] = IGUAL;
	enforce_assign( gef_conn[ef].I[k], time - 1, l );
      }
    }
    for ( l = 0; l < gef_conn[gef_conn[ef].I[k]].num_IN; l++ ) {
      fl = gef_conn[gef_conn[ef].I[k]].IN_fl[l];
      if ( lf_goals_comp_at[time][fl] == IGUAL ) {
	continue;
      }
      if ( !increase_value( gef_conn[ef].I[k], time - 1, l, &val ) ) {
	continue;
      }
      if ( val > 0 ) {
	lf_goals_c_at[time][fl] -= val;
	enforce_increase( gef_conn[ef].I[k], time - 1, l );
      }
    }
  }/* implied effects */

}



Bool assign_value( int ef, int at_time, int nr, float *val )

{

  if ( gef_conn[ef].AS_fl_[nr] == -1 ) {
    /* no dependency.
     */
    *val = gef_conn[ef].AS_c[nr];
    return TRUE;
  }

  if ( !gfl_conn[gef_conn[ef].AS_fl_[nr]].def[at_time] ) {
    return FALSE;
  }
  
  *val = gfl_conn[gef_conn[ef].AS_fl_[nr]].level[at_time] + gef_conn[ef].AS_c[nr];
  return TRUE;

}



Bool increase_value( int ef, int at_time, int nr, float *val )

{

  if ( gef_conn[ef].IN_fl_[nr] == -1 ) {
    /* no dependency.
     */
    *val = gef_conn[ef].IN_c[nr];
    return TRUE;
  }

  if ( !gfl_conn[gef_conn[ef].IN_fl_[nr]].def[at_time] ) {
    return FALSE;
  }
  
  *val = gfl_conn[gef_conn[ef].IN_fl_[nr]].level[at_time] + gef_conn[ef].IN_c[nr];
  return TRUE;

}



void enforce_assign( int ef, int at_time, int nr )

{

  if ( gef_conn[ef].AS_fl_[nr] == -1 ) {
    return;
  }

  if ( !gfl_conn[gef_conn[ef].AS_fl_[nr]].def[at_time] ) {
    printf("\n\ntrying to enforce an undefined value.\n\n");
    exit( 1 );
  }

  /* for now, simply require the maximum benefit of the effect.
   */
  update_f_goal( gef_conn[ef].AS_fl_[nr], at_time, GEQ,
		 gfl_conn[gef_conn[ef].AS_fl_[nr]].level[at_time] );

}



void enforce_increase( int ef, int at_time, int nr )

{

  if ( gef_conn[ef].IN_fl_[nr] == -1 ) {
    return;
  }

  if ( !gfl_conn[gef_conn[ef].IN_fl_[nr]].def[at_time] ) {
    printf("\n\ntrying to enforce an undefined value.\n\n");
    exit( 1 );
  }

  /* for now, simply require the maximum benefit of the effect.
   */
  update_f_goal( gef_conn[ef].IN_fl_[nr], at_time, GEQ,
		 gfl_conn[gef_conn[ef].IN_fl_[nr]].level[at_time] );

}



void introduce_pc_goals( int time, int ef )

{

  int k, l, ft, fl;
  float val;
  Comparator comp;

  /* now introduce the new goals
   */
  for ( k = 0; k < gef_conn[ef].num_PC; k++ ) {
    ft = gef_conn[ef].PC[k];
    if ( gft_conn[ft].is_goal ) {
      /* this fact already is a goal
       */
      continue;
    }
    lgoals_at[gft_conn[ft].level][lnum_goals_at[gft_conn[ft].level]++] = ft;
    gft_conn[ft].is_goal = TRUE;
    if ( !gft_conn[ft].ch ) {
      lch_F[lnum_ch_F++] = ft;
      gft_conn[ft].ch = TRUE;
    }
  }
  /* now for the numeric precs.
   */
  for ( k = 0; k < gef_conn[ef].num_f_PC; k++ ) {
    fl = gef_conn[ef].f_PC_fl[k];
    val = gef_conn[ef].f_PC_c[k];
    comp = gef_conn[ef].f_PC_comp[k];
    /* determine the first level where prec can be fulfilled.
     */
    for ( l = 0; l < time; l++ ) {
      if ( !gfl_conn[fl].def[l] ) continue;
      if ( number_comparison_holds( comp, gfl_conn[fl].level[l], val ) ) break;
    }
    if ( l >= time ) {
      printf("\n\nnumeric prec not reached in 1P??\n\n");
      exit( 1 );
    }
    /* if new requirement is stronger than old, then insert it.
     */
    update_f_goal( fl, l, comp, val );
  }

}



void update_f_goal( int fl, int time, Comparator comp, float val )

{

  if ( lf_goals_comp_at[time][fl] == IGUAL ) {
    lf_goals_comp_at[time][fl] = comp;
    lf_goals_c_at[time][fl] = val;
    return;
  }

  if ( lf_goals_c_at[time][fl] < val ) {
    lf_goals_comp_at[time][fl] = comp;
    lf_goals_c_at[time][fl] = val;
    return;
  }

  if ( lf_goals_c_at[time][fl] == val &&
       comp == GE ) {
    lf_goals_comp_at[time][fl] = GE;
  }
   
}



void reset_search_info( void )

{

  int i;

  for ( i = 0; i < lnum_ch_F; i++ ) {
    gft_conn[lch_F[i]].is_true = INFINITY;
    gft_conn[lch_F[i]].is_goal = FALSE;
    gft_conn[lch_F[i]].ch = FALSE;
  }
  lnum_ch_F = 0;

  for ( i = 0; i < lnum_used_O; i++ ) {
    gop_conn[lused_O[i]].is_used = INFINITY;
  }
  lnum_used_O = 0;
  
  for ( i = 0; i < lnum_in_plan_E; i++ ) {
    gef_conn[lin_plan_E[i]].in_plan = INFINITY;
  }
  lnum_in_plan_E = 0;

}



void collect_H_info( void )

{

  static Bool first_call = TRUE;

  int i, j, ft, ef, op;
  float val;

  if ( first_call ) {
    gH = ( int * ) calloc( gnum_op_conn, sizeof( int ) );
    gnum_H = 0;
    first_call = FALSE;
  }

  for ( i = 0; i < gnum_H; i++ ) {
    gop_conn[gH[i]].is_in_H = FALSE;
  }

  /* first the logical guys
   */
  gnum_H = 0;
  for ( i = lnum_goals_at[1] - 1; i >= 0; i-- ) {
    ft = lgoals_at[1][i];

    for ( j = 0; j < gft_conn[ft].num_A; j++ ) {
      ef = gft_conn[ft].A[j];
      if ( gef_conn[ef].level != 0 ) {
	continue;
      }
      op = gef_conn[ef].op;

      if ( gop_conn[op].is_in_H ) {
	continue;
      }
      gop_conn[op].is_in_H = TRUE;
      gH[gnum_H++] = op;
    }
  }

  /* then the numerical ones.
   */
  for ( i = 0; i < gnum_real_fl_conn; i++ ) {
    if ( lHcomp[i] == IGUAL ) {
      /* don't need this one at all.
       */
      continue;
    }
    if ( gfl_conn[i].def[0] &&
	 number_comparison_holds( lHcomp[i], gfl_conn[i].level[0], lHc[i] ) ) {
      /* this one's already ok initially... was only pushed down
       * through RPG.
       */
      continue;
    }
				  
    /* assigners
     */
    for ( j = 0; j < gfl_conn[i].num_AS; j++ ) {
      ef = gfl_conn[i].AS[j];
      op = gef_conn[ef].op;
      if ( gop_conn[op].is_in_H ) {
	continue;
      }

      if ( gef_conn[ef].level != 0 ) {
	continue;
      }
      if ( gef_conn[ef].illegal ) {
	continue;
      }
      if ( gfl_conn[i].AS_fl_[j] != -1 &&
	   !gfl_conn[gfl_conn[i].AS_fl_[j]].def[0] ) {
	continue;
      }
      if ( gfl_conn[i].AS_fl_[j] == -1 ) {
	val = gfl_conn[i].AS_c[j];
      } else {
	val = gfl_conn[gfl_conn[i].AS_fl_[j]].level[0] + gfl_conn[i].AS_c[j];
      }
      if ( !number_comparison_holds( lHcomp[i], val, lHc[i] ) ) {
	continue;
      }

      gop_conn[op].is_in_H = TRUE;
      gH[gnum_H++] = op;
    }

    if ( !gfl_conn[i].def[0] ) {
      /* gotta be assigned.
       */
      continue;
    }

    /* increasers
     */
    for ( j = 0; j < gfl_conn[i].num_IN; j++ ) {
      ef = gfl_conn[i].IN[j];
      op = gef_conn[ef].op;
      if ( gop_conn[op].is_in_H ) {
	continue;
      }

      if ( gef_conn[ef].level != 0 ) {
	continue;
      }
      if ( gef_conn[ef].illegal ) {
	continue;
      }
      if ( gfl_conn[i].IN_fl_[j] != -1 &&
	   !gfl_conn[gfl_conn[i].IN_fl_[j]].def[0] ) {
	continue;
      }
      if ( gfl_conn[i].IN_fl_[j] == -1 ) {
	val = gfl_conn[i].IN_c[j];
      } else {
	val = gfl_conn[gfl_conn[i].IN_fl_[j]].level[0] + gfl_conn[i].IN_c[j];
      }
      if ( val <= 0 ) {
	continue;
      }

      gop_conn[op].is_in_H = TRUE;
      gH[gnum_H++] = op;
    }
  }

  if ( gcmd_line.display_info == 128 ) {
    printf("\ncollected H: ");
    for ( i = 0; i < gnum_H; i++ ) {
      print_op_name( gH[i] );
      printf("\n              ");
    }
  }

}


==> JAIR/Metric-FF/relax.h <==


/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/




/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */











/*********************************************************************
 * File: relax.h
 * Description: headers for relaxed ADL planning
 *
 * Author: Joerg Hoffmann 2000
 *
 *********************************************************************/ 






#ifndef _RELAX_H
#define _RELAX_H



Bool LESS( int a, int b );



int get_1P( State *S );
int get_1P_and_A( State *S );
int get_1P_and_H( State *S );
void get_A( State *S );
void collect_A_info( void );



Bool build_fixpoint( State *S, int *max );
Bool fluents_hopeless( int time );
void initialize_fixpoint( State *S );
void determine_artificial_fl_levels( int time );
void extend_fluent_levels( int time );
void activate_ft( int index, int time );
void activate_fl( int index, int time );
void activate_ef( int index, int time );
void apply_ef( int index, int time );
void new_fact( int index );
void new_ef( int index );
void reset_fixpoint( int max );
Bool all_goals_activated( int time );
void print_fixpoint_result( void );

void get_mneed( int fl, Bool *minusinfty, float *val );
Bool supv( float *val, int fl, int expr, float c_ );



int extract_1P( int max );
int initialize_goals( int max );
void achieve_goals( int time );
void enforce_artificial_goal( int fl, int time );
void select_op( int time, int op );
void introduce_benefits_and_enforcements( int time, int ef );
Bool assign_value( int ef, int at_time, int nr, float *val );
Bool increase_value( int ef, int at_time, int nr, float *val );
void enforce_assign( int ef, int at_time, int nr );
void enforce_increase( int ef, int at_time, int nr );
void introduce_pc_goals( int time, int ef );
void update_f_goal( int fl, int time, Comparator comp, float val );
void reset_search_info( void );
void collect_H_info( void );



#endif /* _RELAX_H */




==> JAIR/Metric-FF/search.c <==


/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/




/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */











/*********************************************************************
 *
 * File: search.c
 *
 * Description: implementation of routines that search the state space
 *
 *              PDDL level 2 version.
 *
 *              here: basic best-first search, using helpful actions
 *
 *
 * Author: Joerg Hoffmann 2001
 *
 *********************************************************************/ 









#include "ff.h"

#include "output.h"
#include "memory.h"

#include "expressions.h"

#include "relax.h"
#include "search.h"














/*****************
 * LOCAL GLOBALS *
 *****************/











/* search space for EHC
 */
EhcNode *lehc_space_head, *lehc_space_end, *lehc_current_start, *lehc_current_end;



/* memory (hash table) for states that are already members
 * of the breadth - first search space in EHC
 */
EhcHashEntry_pointer lehc_hash_entry[EHC_HASH_SIZE];
int lnum_ehc_hash_entry[EHC_HASH_SIZE];
int lchanged_ehc_entrys[EHC_HASH_SIZE];
int lnum_changed_ehc_entrys;
Bool lchanged_ehc_entry[EHC_HASH_SIZE];



/* memory (hash table) for states that are already 
 * encountered by current serial plan
 */
PlanHashEntry_pointer lplan_hash_entry[PLAN_HASH_SIZE];



/* search space
 */
BfsNode *lbfs_space_head, *lbfs_space_had;



/* memory (hash table) for states that are already members
 * of the best first search space
 */
BfsHashEntry_pointer lbfs_hash_entry[BFS_HASH_SIZE];










/********************************
 * EHC FUNCTION, CALLED BY MAIN *
 ********************************/





Bool lH;










Bool do_enforced_hill_climbing( void )

{

  State S, S_;
  int i, h, h_;

  make_state( &S, gnum_ft_conn, gnum_fl_conn );
  make_state( &S_, gnum_ft_conn, gnum_fl_conn );

  /* initialize plan hash table, search space, search hash table
   */
  for ( i = 0; i < PLAN_HASH_SIZE; i++ ) {
    lplan_hash_entry[i] = NULL;
  }
  hash_plan_state( &ginitial_state, 0 );
  
  lehc_space_head = new_EhcNode();
  lehc_space_end = lehc_space_head;
  
  for ( i = 0; i < EHC_HASH_SIZE; i++ ) {
    lehc_hash_entry[i] = NULL;
    lnum_ehc_hash_entry[i] = 0;
    lchanged_ehc_entry[i] = FALSE;
  }
  lnum_changed_ehc_entrys = 0;
  
  /* start enforced Hill-climbing
   */
  lH = TRUE;

  source_to_dest( &S, &ginitial_state );
  h = get_1P_and_H( &S );

  if ( h == INFINITY ) {
    return FALSE;
  }
  if ( h == 0 ) {
    return TRUE;
  }  
  if ( gcmd_line.display_info ) {
    printf("\n\nCueing down from goal distance: %4d into depth ", h);
  }

  while ( h != 0 ) {
    if ( !search_for_better_state( &S, h, &S_, &h_ ) ) {
      printf(" --- pruning stopped --- ");
      get_1P_and_A( &S );
      lH = FALSE;
      if ( !search_for_better_state( &S, h, &S_, &h_ ) ) {
	return FALSE;
      }
      lH = TRUE;
      get_1P_and_H( &S_ );/* to set up gH info for new start state */
    }
    source_to_dest( &S, &S_ );
    h = h_;
    if ( gcmd_line.display_info ) {
      printf("\n                                %4d            ", h);
    }
  }

  return TRUE;

}













/*************************************************
 * FUNCTIONS FOR BREADTH FIRST SEARCH IN H SPACE *
 *************************************************/















Bool search_for_better_state( State *S, int h, State *S_, int *h_ )

{

  static Bool fc = TRUE;
  static State S__;

  int i, h__, depth = 0;
  EhcNode *tmp;

  if ( fc ) {
    make_state( &S__, gnum_ft_conn, gnum_fl_conn );
    fc = FALSE;
  }

  /* don't hash states, but search nodes.
   * this way, don't need to keep states twice in memory
   */
  tmp = new_EhcNode();
  source_to_dest( &(tmp->S), S);
  hash_ehc_node( tmp );

  lehc_current_end = lehc_space_head->next;
  if ( lH ) {
    for ( i = 0; i < gnum_H; i++ ) {
      if ( result_to_dest( &S__, S, gH[i] ) ) {
	add_to_ehc_space( &S__, gH[i], NULL );
      }
    }
  } else {
    for ( i = 0; i < gnum_A; i++ ) {
      if ( result_to_dest( &S__, S, gA[i] ) ) {
	add_to_ehc_space( &S__, gA[i], NULL );
      }
    }
  }

  lehc_current_start = lehc_space_head->next;

  while ( TRUE ) {  
    if ( lehc_current_start == lehc_current_end ) {
      reset_ehc_hash_entrys();
      free( tmp );
      return FALSE;
    }
    if ( lehc_current_start->depth > depth ) {
      depth = lehc_current_start->depth;
      if ( depth > gmax_search_depth ) {
	gmax_search_depth = depth;
      }
      if ( gcmd_line.display_info ) {
	printf("[%d]", depth);
	fflush( stdout );
      }
    }
    h__ = expand_first_node( h );
    if ( LESS( h__, h ) ) {
      break;
    }
  }

  reset_ehc_hash_entrys();
  free( tmp );

  extract_plan_fragment( S );

  source_to_dest( S_, &(lehc_current_start->S) );
  *h_ = h__;

  return TRUE;

}



void add_to_ehc_space( State *S, int op, EhcNode *father )

{

  /* see if superior state (in terms of goal reachability)
   * is already a part of this search space
   */
  if ( superior_ehc_state_hashed( S ) ) {
    return;
  }

  if ( !lehc_current_end ) {
    lehc_current_end = new_EhcNode();
    lehc_space_end->next = lehc_current_end;
    lehc_space_end = lehc_current_end;
  }

  source_to_dest( &(lehc_current_end->S), S );
  lehc_current_end->op = op;
  lehc_current_end->father = father;
  if ( !father ) {
    lehc_current_end->depth = 1;
  } else {
    lehc_current_end->depth = father->depth + 1;
  }

  hash_ehc_node( lehc_current_end );

  lehc_current_end = lehc_current_end->next;

}



int expand_first_node( int h )

{

  static Bool fc = TRUE;
  static State S_;

  int h_, i;

  if ( fc ) {
    make_state( &S_, gnum_ft_conn, gnum_fl_conn );
    fc = FALSE;
  }

  if ( lH ) {
    h_ = get_1P_and_H( &(lehc_current_start->S) );
  } else {
     h_ = get_1P_and_A( &(lehc_current_start->S) );
  }   

  if ( h_ == INFINITY ) {
    lehc_current_start = lehc_current_start->next;
    return h_;
  }

  if ( h_ < h ) {
    return h_;
  }

  if ( lH ) {
    for ( i = 0; i < gnum_H; i++ ) {
      if ( result_to_dest( &S_, &(lehc_current_start->S), gH[i] ) ) {
	add_to_ehc_space( &S_, gH[i], lehc_current_start );
      }
    }
  } else {
    for ( i = 0; i < gnum_A; i++ ) {
      if ( result_to_dest( &S_, &(lehc_current_start->S), gA[i] ) ) {
	add_to_ehc_space( &S_, gA[i], lehc_current_start );
      }
    }
  }
    
  lehc_current_start = lehc_current_start->next;

  return h_;

}














/********************************************************
 * HASHING ALGORITHM FOR RECOGNIZING REPEATED STATES IN *
 * EHC BREADTH FIRST SEARCH                             *
 ********************************************************/














void hash_ehc_node( EhcNode *n )

{

  int i, sum, index;
  EhcHashEntry *h, *prev = NULL;

  sum = state_sum( &(n->S) );
  index = sum & EHC_HASH_BITS;

  h = lehc_hash_entry[index];
  if ( !h ) {
    h = new_EhcHashEntry();
    h->sum = sum;
    h->ehc_node = n;
    lehc_hash_entry[index] = h;
    lnum_ehc_hash_entry[index]++;
    if ( !lchanged_ehc_entry[index] ) {
      lchanged_ehc_entrys[lnum_changed_ehc_entrys++] = index;
      lchanged_ehc_entry[index] = TRUE;
    }
    return;
  }
  i = 0;
  while ( h ) {
    if ( i == lnum_ehc_hash_entry[index] ) {
      break;
    }
    i++;
    prev = h;
    h = h->next;
  }

  if ( h ) {
    /* current list end is still in allocated list of hash entrys
     */
    h->sum = sum;
    h->ehc_node = n;
    lnum_ehc_hash_entry[index]++;
    if ( !lchanged_ehc_entry[index] ) {
      lchanged_ehc_entrys[lnum_changed_ehc_entrys++] = index;
      lchanged_ehc_entry[index] = TRUE;
    }
    return;
  }
  /* allocated list ended; connect a new hash entry to it.
   */
  h = new_EhcHashEntry();
  h->sum = sum;
  h->ehc_node = n;
  prev->next = h;
  lnum_ehc_hash_entry[index]++;
  if ( !lchanged_ehc_entry[index] ) {
    lchanged_ehc_entrys[lnum_changed_ehc_entrys++] = index;
    lchanged_ehc_entry[index] = TRUE;
  }
  return;
      
}



Bool ehc_state_hashed( State *S )

{

  int i, sum, index;
  EhcHashEntry *h;

  sum = state_sum( S );
  index = sum & EHC_HASH_BITS;

  h = lehc_hash_entry[index];
  for ( i = 0; i < lnum_ehc_hash_entry[index]; i++ ) {
    if ( h->sum != sum ) {
      h = h->next;
      continue;
    }
    if ( same_state( &(h->ehc_node->S), S ) ) {
      return TRUE;
    }
    h = h->next;
  }

  return FALSE;

}



Bool superior_ehc_state_hashed( State *S )

{

  int i, sum, index;
  EhcHashEntry *h;

  sum = state_sum( S );
  index = sum & EHC_HASH_BITS;

  h = lehc_hash_entry[index];
  for ( i = 0; i < lnum_ehc_hash_entry[index]; i++ ) {
    if ( h->sum < sum ) {
      h = h->next;
      continue;
    }
    if ( superior_state( &(h->ehc_node->S), S ) ) {
      return TRUE;
    }
    h = h->next;
  }

  return FALSE;

}



Bool superior_state( State *S1, State *S2 ) 

{

  int i, j;

  if ( !gconditional_effects ) {
    for ( i = 0; i < S2->num_F; i++ ) {
      for ( j = 0; j < S1->num_F; j++ ) {
	if ( S1->F[j] == S2->F[i] ) {
	  break;
	}
      }
      if ( j == S1->num_F ) {
	return FALSE;
      }
    }
    
    /* check whether the fluent values are superior.
     * see JAIR article for explanation / justification
     */
    for ( i = 0; i < gnum_real_fl_conn; i++ ) {
      if ( !gfl_conn[i].relevant ) {
	continue;
      }
      
      if ( !S2->f_D[i] ) {
	continue;
      }
      
      if ( !S1->f_D[i] ||
	   S2->f_V[i] > S1->f_V[i] ) {
	return FALSE;
      }
    }
  } else {
    if ( S2->num_F != S1->num_F ) {
      return FALSE;
    }
    for ( i = 0; i < S2->num_F; i++ ) {
      for ( j = 0; j < S1->num_F; j++ ) {
	if ( S1->F[j] == S2->F[i] ) {
	  break;
	}
      }
      if ( j == S1->num_F ) {
	return FALSE;
      }
    }
    for ( i = 0; i < gnum_real_fl_conn; i++ ) {
      if ( !gfl_conn[i].relevant ) {
	continue;
      }      
      if ( S2->f_D[i] != S1->f_D[i]  ) {
	return FALSE;
      }
      if ( S2->f_V[i] != S1->f_V[i] ) {
	return FALSE;
      }
    }
  }

  return TRUE;

}



void reset_ehc_hash_entrys( void )

{

  int i;

  for ( i = 0; i < lnum_changed_ehc_entrys; i++ ) {
    lnum_ehc_hash_entry[lchanged_ehc_entrys[i]] = 0;
    lchanged_ehc_entry[lchanged_ehc_entrys[i]] = FALSE;
  }
  lnum_changed_ehc_entrys = 0;

}













/***************************************************
 * FUNCTIONS FOR UPDATING THE CURRENT SERIAL PLAN, *
 * BASED ON SEARCH SPACE INFORMATION .             *
 *                                                 *
 * EMPLOY SOMEWHAT TEDIOUS HASHING PROCEDURE TO    *
 * AVOID REPEATED STATES IN THE PLAN               *
 ***************************************************/














void extract_plan_fragment( State *S )

{

  EhcNode *i;
  int ops[MAX_PLAN_LENGTH], num_ops;
  State_pointer states[MAX_PLAN_LENGTH];
  int j;
  PlanHashEntry *start = NULL, *i_ph;

  num_ops = 0;
  for ( i = lehc_current_start; i; i = i->father ) {
    if ( (start = plan_state_hashed( &(i->S) )) != NULL ) {
      for ( i_ph = start->next_step; i_ph; i_ph = i_ph->next_step ) {
	i_ph->step = -1;
      }
      gnum_plan_ops = start->step;
      break;
    }
    if ( num_ops == MAX_PLAN_LENGTH ) {
      printf("\nincrease MAX_PLAN_LENGTH! currently %d\n\n",
	     MAX_PLAN_LENGTH);
      exit( 1 );
    }
    states[num_ops] = &(i->S);
    ops[num_ops++] = i->op;
  }
  if ( !start ) {
    start = plan_state_hashed( S );
    if ( !start ) {
      printf("\n\ncurrent start state not hashed! debug me!\n\n");
      exit( 1 );
    }
    if ( start->step == -1 ) {
      printf("\n\ncurrent start state marked removed from plan! debug me!\n\n");
      exit( 1 );
    }
  }

  for ( j = num_ops - 1; j > -1; j-- ) {
    if ( gnum_plan_ops == MAX_PLAN_LENGTH ) {
      printf("\nincrease MAX_PLAN_LENGTH! currently %d\n\n",
	     MAX_PLAN_LENGTH);
      exit( 1 );
    }
    start->next_step = hash_plan_state( states[j], gnum_plan_ops + 1 );
    start = start->next_step;
    copy_source_to_dest( &(gplan_states[gnum_plan_ops+1]), states[j] );
    gplan_ops[gnum_plan_ops++] = ops[j];
  }

}




PlanHashEntry *hash_plan_state( State *S, int step )

{

  int sum, index;
  PlanHashEntry *h, *tmp;

  sum = state_sum( S );
  index = sum & PLAN_HASH_BITS;

  for ( h = lplan_hash_entry[index]; h; h = h->next ) {
    if ( h->sum != sum ) continue;
    if ( same_state( S, &(h->S) ) ) break;
  }

  if ( h ) {
    if ( h->step != -1 ) {
      printf("\n\nreencountering a state that is already in plan! debug me\n\n");
      exit( 1 );
    }
    h->step = step;
    return h;
  }

  for ( h = lplan_hash_entry[index]; h && h->next; h = h->next );

  tmp = new_PlanHashEntry();
  tmp->sum = sum;
  copy_source_to_dest( &(tmp->S), S );
  tmp->step = step;

  if ( h ) {
    h->next = tmp;
  } else {
    lplan_hash_entry[index] = tmp;
  }

  return tmp;

}
  

 
PlanHashEntry *plan_state_hashed( State *S )

{

  int sum, index;
  PlanHashEntry *h;

  sum = state_sum( S );
  index = sum & PLAN_HASH_BITS;

  for ( h = lplan_hash_entry[index]; h; h = h->next ) {
    if ( h->sum != sum ) continue;
    if ( same_state( S, &(h->S) ) ) break;
  }

  if ( h && h->step != -1 ) {
    return h;
  }

  return NULL;

}



Bool same_state( State *S1, State *S2 ) 

{

  int i, j;

  if ( S1->num_F != S2->num_F ) {
    return FALSE;
  }

  for ( i = 0; i < S2->num_F; i++ ) {
    for ( j = 0; j < S1->num_F; j++ ) {
      if ( S1->F[j] == S2->F[i] ) {
	break;
      }
    }
    if ( j == S1->num_F ) {
      return FALSE;
    }
  }

  for ( i = 0; i < gnum_fl_conn; i++ ) {
    if ( S2->f_D[i] != S1->f_D[i] ||
	 S2->f_V[i] != S1->f_V[i] ) {
      return FALSE;
    }
  }

  return TRUE;

}
















/************************************
 * BEST FIRST SEARCH IMPLEMENTATION *
 ************************************/














Bool do_best_first_search( void )

{

  BfsNode *first;
  State S;
  int i, min = INFINITY;
  Bool start = TRUE;

  make_state( &S, gnum_ft_conn, gnum_fl_conn );

  lbfs_space_head = new_BfsNode();
  lbfs_space_had = NULL;

  for ( i = 0; i < BFS_HASH_SIZE; i++ ) {
    lbfs_hash_entry[i] = NULL;
  }

  add_to_bfs_space( &ginitial_state, -1, NULL );

  while ( TRUE ) {
    if ( (first = lbfs_space_head->next) == NULL ) {
      if ( gcmd_line.display_info ) {
	printf("\n\nbest first search space empty! problem proven unsolvable.\n\n");
      }
      return FALSE;
    }

    lbfs_space_head->next = first->next;
    if ( first->next ) {
      first->next->prev = lbfs_space_head;
    }

    if ( LESS( first->h, min ) ) {
      min = first->h;
      if ( start ) {
	if ( gcmd_line.display_info ) {
	  printf("\n\nadvancing to distance: %4d", min);
	  fflush(stdout);
	}
	start = FALSE;
      } else {
	if ( gcmd_line.display_info ) {
	  printf("\n                       %4d", min);
	  fflush(stdout);
	}
      }
    }

    if ( first->h == 0 ) {
      break;
    }

    for ( i = 0; i < first->num_H; i++ ) {
      if ( result_to_dest( &S, &(first->S), first->H[i] ) ) {
	/* we must include a check here whether the numerical part of the action
	 * is entirely fulfilled; only those actions are applied.
	 */
	add_to_bfs_space( &S, first->H[i], first );
      }
    }

    first->next = lbfs_space_had;
    lbfs_space_had = first;
  }

  extract_plan( first );
  return TRUE;

}



void add_to_bfs_space( State *S, int op, BfsNode *father )

{

  BfsNode *new, *i;
  int j, h, intg, int_fn = 0;
  float cost = 0, floatg = 0, float_fn = 0;


  if ( gcmd_line.optimize && goptimization_established ) {
    if ( bfs_state_hashed( S ) ) {
      return;
    }
  } else {
    if ( superior_bfs_state_hashed( S ) ) {
      return;
    }
  }

  h = get_1P_and_A( S );
  if ( gcmd_line.optimize && goptimization_established ) {
    cost = gcost;
    /* gtt is mulitplicator of TOTAL-TIME in final metric; if no
     * total-time part in metric, it is 0
     */
    cost += h * gtt;
  }

  if ( h == INFINITY ) {
    return;
  }

  if ( father ) {
    intg = father->g + 1;
  } else {
    intg = 0;
  }

  if ( gcmd_line.optimize && goptimization_established ) {
    floatg = state_cost( S, father );
    float_fn = (((float) gcmd_line.g_weight) * floatg) + (((float) gcmd_line.h_weight) * cost);
    for ( i = lbfs_space_head; i->next; i = i->next ) {
      if ( i->next->float_fn >= float_fn ) break;
    }
  } else {
    int_fn = (gcmd_line.g_weight * intg) + (gcmd_line.h_weight * h);
    for ( i = lbfs_space_head; i->next; i = i->next ) {
      if ( i->next->int_fn >= int_fn ) break;
    }
  }

  new = new_BfsNode();
  copy_source_to_dest( &(new->S), S );
  new->op = op;
  new->h = h;
  if ( gcmd_line.optimize && goptimization_established ) {
    new->float_fn = float_fn;
  } else {
    new->int_fn = int_fn;
  }
  new->father = father;
  new->g = intg;

  new->H = ( int * ) calloc( gnum_A, sizeof( int ) );
  for ( j = 0; j < gnum_A; j++ ) {
    new->H[j] = gA[j];
  }
  new->num_H = gnum_A;

  new->next = i->next;
  new->prev = i;
  i->next = new;
  if ( new->next ) {
    new->next->prev = new;
  }
  
  hash_bfs_node( new );

}



float state_cost( State *S, BfsNode *father )

{

  float cost = 0;
  int i;

  for ( i = 0; i < glnf_metric.num_pF; i++ ) {
    if ( glnf_metric.pF[i] == -2 ) {
      /* cost is number of steps from I to S 
       */ 
      if ( father ) {
	cost += gtt * (father->g + 1);
      }/* no father, no steps, no cost */
    } else {
      cost += (glnf_metric.pC[i] * 
	       (S->f_V[glnf_metric.pF[i]] - ginitial_state.f_V[glnf_metric.pF[i]]));
    }
  }

  return cost;

}



void extract_plan( BfsNode *last )

{

  BfsNode *i;
  int ops[MAX_PLAN_LENGTH], num_ops;
  int j;

  num_ops = 0;
  for ( i = last; i->op != -1; i = i->father ) {
    if ( num_ops == MAX_PLAN_LENGTH ) {
      printf("\nincrease MAX_PLAN_LENGTH! currently %d\n\n",
	     MAX_PLAN_LENGTH);
      exit( 1 );
    }
    ops[num_ops++] = i->op;
  }

  gnum_plan_ops = 0;
  for ( j = num_ops - 1; j > -1; j-- ) {
    gplan_ops[gnum_plan_ops++] = ops[j];
  }

}
















/************************************************************
 * HASHING ALGORITHM FOR RECOGNIZING REPEATED STATES IN BFS *
 ************************************************************/












void hash_bfs_node( BfsNode *n )

{

  int sum, index;
  BfsHashEntry *h, *tmp;

  sum = state_sum( &(n->S) );
  index = sum & BFS_HASH_BITS;

  h = lbfs_hash_entry[index];
  if ( !h ) {
    h = new_BfsHashEntry();
    h->sum = sum;
    h->bfs_node = n;
    lbfs_hash_entry[index] = h;
    return;
  }
  for ( ; h->next; h = h->next );

  tmp = new_BfsHashEntry();
  tmp->sum = sum;
  tmp->bfs_node = n;
  h->next = tmp;
      
}



Bool bfs_state_hashed( State *S )

{

  int sum, index;
  BfsHashEntry *h;

  sum = state_sum( S );
  index = sum & BFS_HASH_BITS;

  h = lbfs_hash_entry[index];
  for ( h = lbfs_hash_entry[index]; h; h = h->next ) {
    if ( h->sum != sum ) {
      continue;
    }
    if ( same_state( &(h->bfs_node->S), S ) ) {
      return TRUE;
    }
  }

  return FALSE;

}



Bool superior_bfs_state_hashed( State *S )

{

  int sum, index;
  BfsHashEntry *h;

  sum = state_sum( S );
  index = sum & BFS_HASH_BITS;

  h = lbfs_hash_entry[index];
  for ( h = lbfs_hash_entry[index]; h; h = h->next ) {
    if ( h->sum < sum ) {
      continue;
    }
    if ( superior_state( &(h->bfs_node->S), S ) ) {
      return TRUE;
    }
  }

  return FALSE;

}



int state_sum( State *S )

{

  int i, sum = 0;

  for ( i = 0; i < S->num_F; i++ ) {
    sum += gft_conn[S->F[i]].rand;
  }

  for ( i = 0; i < gnum_real_fl_conn; i++ ) {
    if ( !gfl_conn[i].relevant ) {
      continue;
    }
    if ( !S->f_D[i] ) {
      continue;
    }
    sum += gfl_conn[i].rand * ( int ) S->f_V[i];
  }

  return sum;

}















/****************************
 * STATE HANDLING FUNCTIONS *
 ****************************/



















/* state transition function; here, takes in an action whose
 * logical and numerical preconds are fulfilled, and returns TRUE,
 * putting the result into *dest, iff the action has at least one
 * appearing effect and is legal, i.e. if
 * no illegal numeric effects occur.
 */
Bool result_to_dest( State *dest, State *source, int op )

{

  static Bool first_call = TRUE;
  static Bool *in_source, *in_dest, *in_del, *true_ef, *assigned;
  static int *del, num_del;

  int i, j, ef, fl;
  float val, source_val;
  Comparator comp;

  Bool one_appeared = FALSE;
  
  if ( first_call ) {
    in_source = ( Bool * ) calloc( gnum_ft_conn, sizeof( Bool ) );
    in_dest = ( Bool * ) calloc( gnum_ft_conn, sizeof( Bool ) );
    in_del = ( Bool * ) calloc( gnum_ft_conn, sizeof( Bool ) );
    true_ef = ( Bool * ) calloc( gnum_ef_conn, sizeof( Bool ) );
    assigned = ( Bool * ) calloc( gnum_fl_conn, sizeof( Bool ) );
    del = ( int * ) calloc( gnum_ft_conn, sizeof( int ) );
    for ( i = 0; i < gnum_ft_conn; i++ ) {
      in_source[i] = FALSE;
      in_dest[i] = FALSE;
      in_del[i] = FALSE;
    }
    for ( i = 0; i < gnum_ef_conn; i++ ) {
      true_ef[i] = FALSE;
    }
    for ( i = 0; i < gnum_fl_conn; i++ ) {
      assigned[i] = FALSE;
    }
    first_call = FALSE;
  }

  /* setup true facts for effect cond evaluation
   */
  for ( i = 0; i < source->num_F; i++ ) {
    in_source[source->F[i]] = TRUE;
  }

  /* evaluate effect conditions and setup deleted facts
   */
  num_del = 0;
  for ( i = 0; i < gop_conn[op].num_E; i++ ) {
    ef = gop_conn[op].E[i];
    /* logic cond true?
     */
    for ( j = 0; j < gef_conn[ef].num_PC; j++ ) {
      if ( !in_source[gef_conn[ef].PC[j]] ) break;
    }
    if ( j < gef_conn[ef].num_PC ) continue;
    /* numeric cond true?
     */
    for ( j = 0; j < gef_conn[ef].num_f_PC; j++ ) {
      fl = gef_conn[ef].f_PC_fl[j];
      val = gef_conn[ef].f_PC_c[j];
      comp = gef_conn[ef].f_PC_comp[j];
      if ( !determine_source_val( source, fl, &source_val ) ) {
	/* condition access to an undefined fluent!
	 */
	for ( i = 0; i < num_del; i++ ) {
	  in_del[del[i]] = FALSE;
	}
	for ( i = 0; i < gop_conn[op].num_E; i++ ) {
	  true_ef[i] = FALSE;
	}
	for ( i = 0; i < source->num_F; i++ ) {
	  in_source[source->F[i]] = FALSE;
	}
	return FALSE;
      }
      if ( !number_comparison_holds( comp, source_val, val ) ) break;
    }
    if ( j < gef_conn[ef].num_f_PC ) continue;

    if ( gef_conn[ef].illegal ) {
      /* effect always affects an undefined fluent, as we found out
       * earlier
       */
      for ( i = 0; i < source->num_F; i++ ) {
	in_source[source->F[i]] = FALSE;
      }
      for ( i = 0; i < num_del; i++ ) {
	in_del[del[i]] = FALSE;
      }
      for ( i = 0; i < gop_conn[op].num_E; i++ ) {
	true_ef[i] = FALSE;
      }
      return FALSE;
    }
    true_ef[i] = TRUE;
    one_appeared = TRUE; 
    for ( j = 0; j < gef_conn[ef].num_D; j++ ) {
      if ( in_del[gef_conn[ef].D[j]] ) continue;
      in_del[gef_conn[ef].D[j]] = TRUE;
      del[num_del++] = gef_conn[ef].D[j];
    }
  }
  if ( !one_appeared ) {
    /* no effect appeared which means that the action is either useless
     * here or its preconds are even not fulfilled (the latter
     * shouldn't happen by get_A but well....)
     */
    for ( i = 0; i < source->num_F; i++ ) {
      in_source[source->F[i]] = FALSE;
    }
    for ( i = 0; i < num_del; i++ ) {
      in_del[del[i]] = FALSE;
    }
    for ( i = 0; i < gop_conn[op].num_E; i++ ) {
      true_ef[i] = FALSE;
    }
    return FALSE;
  }

  /* first, see about the numeric effects - those might render
   * the op illegal here. start by copying numeric info.
   */
  for ( i = 0; i < gnum_fl_conn; i++ ) {
    dest->f_D[i] = source->f_D[i];
    dest->f_V[i] = source->f_V[i];
  }

  /* illegal is an op if the result is not well-defined,
   * or if it affects an undefined fluent.
   */
  for ( i = 0; i < gop_conn[op].num_E; i++ ) {
    if ( !true_ef[i] ) continue;
    ef = gop_conn[op].E[i];
    for ( j = 0; j < gef_conn[ef].num_AS; j++ ) {
      fl = gef_conn[ef].AS_fl[j];
      if ( gef_conn[ef].AS_fl_[j] == -1 ) {
	val = gef_conn[ef].AS_c[j];
      } else {
	if ( !determine_source_val( source, gef_conn[ef].AS_fl_[j], &val ) ) {
	  /* effect rh makes use of undefined fluent!
	   */
	  for ( i = 0; i < gnum_fl_conn; i++ ) {
	    assigned[i] = FALSE;
	  }
	  for ( i = 0; i < source->num_F; i++ ) {
	    in_source[source->F[i]] = FALSE;
	  }
	  for ( i = 0; i < num_del; i++ ) {
	    in_del[del[i]] = FALSE;
	  }
	  for ( i = 0; i < gop_conn[op].num_E; i++ ) {
	    true_ef[i] = FALSE;
	  }
	  return FALSE;
	}
	val += gef_conn[ef].AS_c[j];
      }
      if ( assigned[fl] &&
	   val != dest->f_V[fl] ) {
	/* two different values assigned --> result not well-defined --> illegal!
	 */
	for ( i = 0; i < gnum_fl_conn; i++ ) {
	  assigned[i] = FALSE;
	}
	for ( i = 0; i < source->num_F; i++ ) {
	  in_source[source->F[i]] = FALSE;
	}
	for ( i = 0; i < num_del; i++ ) {
	  in_del[del[i]] = FALSE;
	}
	for ( i = 0; i < gop_conn[op].num_E; i++ ) {
	  true_ef[i] = FALSE;
	}
	return FALSE;
      }
      dest->f_D[fl] = TRUE;
      dest->f_V[fl] = val;
      assigned[fl] = TRUE;
    }
    for ( j = 0; j < gef_conn[ef].num_IN; j++ ) {
      fl = gef_conn[ef].IN_fl[j];
      if ( assigned[fl] || 
	   !source->f_D[fl]) {
	/* assign and increase --> result not well-defined --> illegal!
	 * affects an undefined fluent --> illegal!
	 */
	for ( i = 0; i < gnum_fl_conn; i++ ) {
	  assigned[i] = FALSE;
	}
	for ( i = 0; i < source->num_F; i++ ) {
	  in_source[source->F[i]] = FALSE;
	}
	for ( i = 0; i < num_del; i++ ) {
	  in_del[del[i]] = FALSE;
	}
	for ( i = 0; i < gop_conn[op].num_E; i++ ) {
	  true_ef[i] = FALSE;
	}
	return FALSE;
      }
      if ( gef_conn[ef].IN_fl_[j] == -1 ) {
	val = gef_conn[ef].IN_c[j];
      } else {
	if ( !determine_source_val( source, gef_conn[ef].IN_fl_[j], &val ) ) {
	  /* effect rh makes use of undefined fluent!
	   */
	  for ( i = 0; i < gnum_fl_conn; i++ ) {
	    assigned[i] = FALSE;
	  }
	  for ( i = 0; i < source->num_F; i++ ) {
	    in_source[source->F[i]] = FALSE;
	  }
	  for ( i = 0; i < num_del; i++ ) {
	    in_del[del[i]] = FALSE;
	  }
	  for ( i = 0; i < gop_conn[op].num_E; i++ ) {
	    true_ef[i] = FALSE;
	  }
	  return FALSE;
	}
	val += gef_conn[ef].IN_c[j];
      }
      dest->f_V[fl] += val;
    }
  }

  /* put all non-deleted facts from source into dest.
   * need not check for put-in facts here,
   * as initial state is made doubles-free, and invariant keeps
   * true through the transition procedure
   */
  dest->num_F = 0;
  for ( i = 0; i < source->num_F; i++ ) {
    if ( in_del[source->F[i]] ) {
      continue;
    }
    dest->F[dest->num_F++] = source->F[i];
    in_dest[source->F[i]] = TRUE;
  }

  /* now add all fullfilled effect adds to dest; each fact at most once!
   */
  for ( i = 0; i < gop_conn[op].num_E; i++ ) {
    if ( !true_ef[i] ) continue;
    ef = gop_conn[op].E[i];
    for ( j = 0; j < gef_conn[ef].num_A; j++ ) {
      if ( in_dest[gef_conn[ef].A[j]] ) {
	continue;
      }
      dest->F[dest->num_F++] = gef_conn[ef].A[j];
      in_dest[gef_conn[ef].A[j]] = TRUE;
    }
  }

  /* unset infos
   */
  for ( i = 0; i < source->num_F; i++ ) {
    in_source[source->F[i]] = FALSE;
  }
  for ( i = 0; i < dest->num_F; i++ ) {
    in_dest[dest->F[i]] = FALSE;
  }
  for ( i = 0; i < num_del; i++ ) {
    in_del[del[i]] = FALSE;
  }
  for ( i = 0; i < gop_conn[op].num_E; i++ ) {
    true_ef[i] = FALSE;
  }
  for ( i = 0; i < gnum_fl_conn; i++ ) {
    assigned[i] = FALSE;
  }

  return TRUE;

}



Bool determine_source_val( State *source, int fl, float *val )

{

  int i;

  if ( gfl_conn[fl].artificial ) {
    *val = 0;
    for ( i = 0; i < gfl_conn[fl].num_lnf; i++ ) {
      if ( !source->f_D[gfl_conn[fl].lnf_F[i]] ) {
	return FALSE;
      }
      *val += (gfl_conn[fl].lnf_C[i] * source->f_V[gfl_conn[fl].lnf_F[i]]);
    }
  } else {
    if ( !source->f_D[fl] ) {
      return FALSE;
    }
    *val = source->f_V[fl];
  }

  return TRUE;

}



void copy_source_to_dest( State *dest, State *source )

{

  int i;

  make_state( dest, source->num_F, gnum_fl_conn );

  for ( i = 0; i < source->num_F; i++ ) {
    dest->F[i] = source->F[i];
  }
  dest->num_F = source->num_F;

  for ( i = 0; i < gnum_fl_conn; i++ ) {
    dest->f_D[i] = source->f_D[i];
    dest->f_V[i] = source->f_V[i];
  }

}



void source_to_dest( State *dest, State *source )

{

  int i;

  for ( i = 0; i < source->num_F; i++ ) {
    dest->F[i] = source->F[i];
  }
  dest->num_F = source->num_F;

  for ( i = 0; i < gnum_fl_conn; i++ ) {
    dest->f_D[i] = source->f_D[i];
    dest->f_V[i] = source->f_V[i];
  }

}


==> JAIR/Metric-FF/search.h <==


/*********************************************************************
 * (C) Copyright 2002 Albert Ludwigs University Freiburg
 *     Institute of Computer Science
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
 * 
 *********************************************************************/




/*
 * THIS SOURCE CODE IS SUPPLIED  ``AS IS'' WITHOUT WARRANTY OF ANY KIND, 
 * AND ITS AUTHOR AND THE JOURNAL OF ARTIFICIAL INTELLIGENCE RESEARCH 
 * (JAIR) AND JAIR'S PUBLISHERS AND DISTRIBUTORS, DISCLAIM ANY AND ALL 
 * WARRANTIES, INCLUDING BUT NOT LIMITED TO ANY IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE, AND
 * ANY WARRANTIES OR NON INFRINGEMENT.  THE USER ASSUMES ALL LIABILITY AND
 * RESPONSIBILITY FOR USE OF THIS SOURCE CODE, AND NEITHER THE AUTHOR NOR
 * JAIR, NOR JAIR'S PUBLISHERS AND DISTRIBUTORS, WILL BE LIABLE FOR 
 * DAMAGES OF ANY KIND RESULTING FROM ITS USE.  Without limiting the 
 * generality of the foregoing, neither the author, nor JAIR, nor JAIR's
 * publishers and distributors, warrant that the Source Code will be 
 * error-free, will operate without interruption, or will meet the needs 
 * of the user.
 */










/*********************************************************************
 *
 * File: search.h
 *
 * Description: headers of routines that search the state space
 *
 *              ADL version, Enforced Hill-climbing enhanced with
 *                           Goal-adders deletion heuristic
 *
 * Author: Joerg Hoffmann 2000
 *
 *********************************************************************/ 






#ifndef _SEARCH_H
#define _SEARCH_H



Bool do_enforced_hill_climbing( void );



Bool search_for_better_state( State *S, int h, State *S_, int *h_ );
void add_to_ehc_space( State *S, int op, EhcNode *father );
int expand_first_node( int h );



void hash_ehc_node( EhcNode *n );
Bool ehc_state_hashed( State *S );
Bool superior_ehc_state_hashed( State *S );
Bool superior_state( State *S1, State *S2 );
void reset_ehc_hash_entrys( void );



void extract_plan_fragment( State *S );
PlanHashEntry *hash_plan_state( State *S, int step );
PlanHashEntry *plan_state_hashed( State *S );
Bool same_state( State *S1, State *S2 );



Bool do_best_first_search( void );
void add_to_bfs_space( State *S, int op, BfsNode *father );
float state_cost( State *S, BfsNode *father );
void extract_plan( BfsNode *last );



void hash_bfs_node( BfsNode *n );
Bool bfs_state_hashed( State *S );
Bool superior_bfs_state_hashed( State *S );
int state_sum( State *S );



Bool result_to_dest( State *dest, State *source, int op );
Bool determine_source_val( State *source, int fl, float *val );
void copy_source_to_dest( State *dest, State *source );
void source_to_dest( State *dest, State *source );



#endif /* _SEARCH_H */

